Evidence for the decay $X(3872)\rightarrow\psi(2S)\gamma$

Evidence for the decay mode $X(3872)\rightarrow\psi(2S)\gamma$ in $B^+\rightarrow X(3872)K^+$ decays is found with a significance of 4.4 standard deviations. The analysis is based on a data sample of proton-proton collisions, corresponding to an integrated luminosity of 3fb$^{-1}$ collected with the LHCb detector, at centre-of-mass energies of 7 and 8TeV. The ratio of the branching fraction of the $X(3872)\to\psi(2S)\gamma$ decay to that of the $X(3872)\rightarrow J/\psi \gamma$ decay is measured to be $$ \frac{Br(X(3872)\rightarrow\psi(2S)\gamma)}{Br(X(3872)\rightarrow J/\psi\gamma)} = 2.46\pm0.64\pm0.29, %\pm0.06,$$ where the first uncertainty is statistical and the second is systematic. The measured value agrees with expectations for a pure charmonium interpretation of the $X(3872)$ state and a mixture of charmonium and molecular interpretations. However, it does not support a pure $D\bar{D}^{*}$ molecular interpretation of the $X(3872)$state.

==> figs/Fig1a.C <==
{
//=========Macro generated from canvas: roo_cs1/roo_cs1
//=========  (Sun Mar 30 14:35:35 2014) by ROOT version5.34/10
   TCanvas *roo_cs1 = new TCanvas("roo_cs1", "roo_cs1",318,381,800,400);
   roo_cs1->Range(4.9375,-187.5,5.5625,1687.5);
   roo_cs1->SetFillColor(0);
   roo_cs1->SetBorderMode(0);
   roo_cs1->SetBorderSize(2);
   roo_cs1->SetFrameBorderMode(0);
   roo_cs1->SetFrameBorderMode(0);
   
   TH1D *frame_637a710__1 = new TH1D("frame_637a710__1"," ",100,5,5.5);
   frame_637a710__1->SetBinContent(1,1289.446);
   frame_637a710__1->SetMinimum(0);
   frame_637a710__1->SetMaximum(1500);
   frame_637a710__1->SetEntries(1);
   frame_637a710__1->SetDirectory(0);
   frame_637a710__1->SetStats(0);
   frame_637a710__1->GetXaxis()->SetTitle(" ");
   frame_637a710__1->GetXaxis()->SetNdivisions(505);
   frame_637a710__1->GetXaxis()->SetLabelFont(42);
   frame_637a710__1->GetXaxis()->SetLabelSize(0.06);
   frame_637a710__1->GetXaxis()->SetTitleSize(0.035);
   frame_637a710__1->GetXaxis()->SetTitleColor(0);
   frame_637a710__1->GetXaxis()->SetTitleFont(42);
   frame_637a710__1->GetYaxis()->SetTitle(" ");
   frame_637a710__1->GetYaxis()->SetNdivisions(505);
   frame_637a710__1->GetYaxis()->SetLabelFont(42);
   frame_637a710__1->GetYaxis()->SetLabelSize(0.06);
   frame_637a710__1->GetYaxis()->SetTitleSize(0.035);
   frame_637a710__1->GetYaxis()->SetTitleFont(42);
   frame_637a710__1->GetZaxis()->SetLabelFont(42);
   frame_637a710__1->GetZaxis()->SetLabelSize(0.035);
   frame_637a710__1->GetZaxis()->SetTitleSize(0.035);
   frame_637a710__1->GetZaxis()->SetTitleFont(42);
   frame_637a710__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50);
   grae->SetName("h_ds_CutRange[proj_chisig]");
   grae->SetTitle("Histogram of ds_plot__m_b_funX");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,5.005,1193);
   grae->SetPointError(0,0.005,0.005,34.04345,35.04345);
   grae->SetPoint(1,5.015,1145);
   grae->SetPointError(1,0.005,0.005,33.34154,34.34154);
   grae->SetPoint(2,5.025,1075);
   grae->SetPointError(2,0.005,0.005,32.291,33.291);
   grae->SetPoint(3,5.035,1088);
   grae->SetPointError(3,0.005,0.005,32.48863,33.48863);
   grae->SetPoint(4,5.045,1090);
   grae->SetPointError(4,0.005,0.005,32.51893,33.51893);
   grae->SetPoint(5,5.055,1056);
   grae->SetPointError(5,0.005,0.005,32,33);
   grae->SetPoint(6,5.065,1084);
   grae->SetPointError(6,0.005,0.005,32.42795,33.42795);
   grae->SetPoint(7,5.075,1099);
   grae->SetPointError(7,0.005,0.005,32.65494,33.65494);
   grae->SetPoint(8,5.085,1066);
   grae->SetPointError(8,0.005,0.005,32.15348,33.15348);
   grae->SetPoint(9,5.095,1002);
   grae->SetPointError(9,0.005,0.005,31.15833,32.15833);
   grae->SetPoint(10,5.105,1021);
   grae->SetPointError(10,0.005,0.005,31.457,32.457);
   grae->SetPoint(11,5.115,968);
   grae->SetPointError(11,0.005,0.005,30.61672,31.61672);
   grae->SetPoint(12,5.125,969);
   grae->SetPointError(12,0.005,0.005,30.63278,31.63278);
   grae->SetPoint(13,5.135,1004);
   grae->SetPointError(13,0.005,0.005,31.1899,32.1899);
   grae->SetPoint(14,5.145,941);
   grae->SetPointError(14,0.005,0.005,30.1798,31.1798);
   grae->SetPoint(15,5.155,988);
   grae->SetPointError(15,0.005,0.005,30.93644,31.93644);
   grae->SetPoint(16,5.165,998);
   grae->SetPointError(16,0.005,0.005,31.09509,32.09509);
   grae->SetPoint(17,5.175,930);
   grae->SetPointError(17,0.005,0.005,30,31);
   grae->SetPoint(18,5.185,981);
   grae->SetPointError(18,0.005,0.005,30.82491,31.82491);
   grae->SetPoint(19,5.195,996);
   grae->SetPointError(19,0.005,0.005,31.06343,32.06343);
   grae->SetPoint(20,5.205,931);
   grae->SetPointError(20,0.005,0.005,30.01639,31.01639);
   grae->SetPoint(21,5.215,920);
   grae->SetPointError(21,0.005,0.005,29.83562,30.83562);
   grae->SetPoint(22,5.225,858);
   grae->SetPointError(22,0.005,0.005,28.7959,29.7959);
   grae->SetPoint(23,5.235,914);
   grae->SetPointError(23,0.005,0.005,29.73657,30.73657);
   grae->SetPoint(24,5.245,812);
   grae->SetPointError(24,0.005,0.005,28,29);
   grae->SetPoint(25,5.255,827);
   grae->SetPointError(25,0.005,0.005,28.26195,29.26195);
   grae->SetPoint(26,5.265,890);
   grae->SetPointError(26,0.005,0.005,29.33706,30.33706);
   grae->SetPoint(27,5.275,1111);
   grae->SetPointError(27,0.005,0.005,32.83542,33.83542);
   grae->SetPoint(28,5.285,940);
   grae->SetPointError(28,0.005,0.005,30.1635,31.1635);
   grae->SetPoint(29,5.295,802);
   grae->SetPointError(29,0.005,0.005,27.82402,28.82402);
   grae->SetPoint(30,5.305,716);
   grae->SetPointError(30,0.005,0.005,26.26285,27.26285);
   grae->SetPoint(31,5.315,699);
   grae->SetPointError(31,0.005,0.005,25.94334,26.94334);
   grae->SetPoint(32,5.325,720);
   grae->SetPointError(32,0.005,0.005,26.33747,27.33747);
   grae->SetPoint(33,5.335,693);
   grae->SetPointError(33,0.005,0.005,25.82964,26.82964);
   grae->SetPoint(34,5.345,655);
   grae->SetPointError(34,0.005,0.005,25.09785,26.09785);
   grae->SetPoint(35,5.355,637);
   grae->SetPointError(35,0.005,0.005,24.74381,25.74381);
   grae->SetPoint(36,5.365,630);
   grae->SetPointError(36,0.005,0.005,24.60478,25.60478);
   grae->SetPoint(37,5.375,629);
   grae->SetPointError(37,0.005,0.005,24.58486,25.58486);
   grae->SetPoint(38,5.385,567);
   grae->SetPointError(38,0.005,0.005,23.31701,24.31701);
   grae->SetPoint(39,5.395,586);
   grae->SetPointError(39,0.005,0.005,23.7126,24.7126);
   grae->SetPoint(40,5.405,589);
   grae->SetPointError(40,0.005,0.005,23.77447,24.77447);
   grae->SetPoint(41,5.415,603);
   grae->SetPointError(41,0.005,0.005,24.06115,25.06115);
   grae->SetPoint(42,5.425,553);
   grae->SetPointError(42,0.005,0.005,23.02127,24.02127);
   grae->SetPoint(43,5.435,561);
   grae->SetPointError(43,0.005,0.005,23.19072,24.19072);
   grae->SetPoint(44,5.445,545);
   grae->SetPointError(44,0.005,0.005,22.85059,23.85059);
   grae->SetPoint(45,5.455,555);
   grae->SetPointError(45,0.005,0.005,23.06374,24.06374);
   grae->SetPoint(46,5.465,565);
   grae->SetPointError(46,0.005,0.005,23.27499,24.27499);
   grae->SetPoint(47,5.475,524);
   grae->SetPointError(47,0.005,0.005,22.39651,23.39651);
   grae->SetPoint(48,5.485,544);
   grae->SetPointError(48,0.005,0.005,22.82917,23.82917);
   grae->SetPoint(49,5.495,519);
   grae->SetPointError(49,0.005,0.005,22.28706,23.28706);
   
   TH1F *Graph_Graph_h_ds_CutRange[proj_chisig]71 = new TH1F("Graph_Graph_h_ds_CutRange[proj_chisig]71","Histogram of ds_plot__m_b_funX",100,4.95,5.55);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->SetMinimum(423.5799);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->SetMaximum(1301.177);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->SetDirectory(0);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->SetStats(0);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetXaxis()->SetLabelFont(42);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetXaxis()->SetTitleColor(0);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetXaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetYaxis()->SetLabelFont(42);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetZaxis()->SetLabelFont(42);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_chisig]71->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_ds_CutRange[proj_chisig]71);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(106);
   graph->SetName("_Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(2);
   graph->SetPoint(0,4.995,0);
   graph->SetPoint(1,4.995,1075.593895);
   graph->SetPoint(2,5,1075.593895);
   graph->SetPoint(3,5.005,1067.268675);
   graph->SetPoint(4,5.01,1059.007893);
   graph->SetPoint(5,5.015,1050.811051);
   graph->SetPoint(6,5.02,1042.677653);
   graph->SetPoint(7,5.025,1034.607209);
   graph->SetPoint(8,5.03,1026.59923);
   graph->SetPoint(9,5.035,1018.653235);
   graph->SetPoint(10,5.04,1010.768742);
   graph->SetPoint(11,5.045,1002.945276);
   graph->SetPoint(12,5.05,995.1823651);
   graph->SetPoint(13,5.055,987.4795396);
   graph->SetPoint(14,5.06,979.8363349);
   graph->SetPoint(15,5.065,972.2522895);
   graph->SetPoint(16,5.07,964.7269455);
   graph->SetPoint(17,5.075,957.2598484);
   graph->SetPoint(18,5.08,949.8505476);
   graph->SetPoint(19,5.085,942.4985956);
   graph->SetPoint(20,5.09,935.2035486);
   graph->SetPoint(21,5.095,927.964966);
   graph->SetPoint(22,5.1,920.7824109);
   graph->SetPoint(23,5.105,913.6554496);
   graph->SetPoint(24,5.11,906.5836518);
   graph->SetPoint(25,5.115,899.5665906);
   graph->SetPoint(26,5.12,892.6038422);
   graph->SetPoint(27,5.125,885.6949862);
   graph->SetPoint(28,5.13,878.8396056);
   graph->SetPoint(29,5.135,872.0372864);
   graph->SetPoint(30,5.14,865.287618);
   graph->SetPoint(31,5.145,858.5901928);
   graph->SetPoint(32,5.15,851.9446064);
   graph->SetPoint(33,5.155,845.3504576);
   graph->SetPoint(34,5.16,838.8073482);
   graph->SetPoint(35,5.165,832.3148833);
   graph->SetPoint(36,5.17,825.8726708);
   graph->SetPoint(37,5.175,819.4803218);
   graph->SetPoint(38,5.18,813.1374502);
   graph->SetPoint(39,5.185,806.8436733);
   graph->SetPoint(40,5.19,800.5986109);
   graph->SetPoint(41,5.195,794.4018859);
   graph->SetPoint(42,5.2,788.2531244);
   graph->SetPoint(43,5.205,782.151955);
   graph->SetPoint(44,5.21,776.0980093);
   graph->SetPoint(45,5.215,770.0909218);
   graph->SetPoint(46,5.22,764.1303299);
   graph->SetPoint(47,5.225,758.2158737);
   graph->SetPoint(48,5.23,752.347196);
   graph->SetPoint(49,5.235,746.5239425);
   graph->SetPoint(50,5.24,740.7457617);
   graph->SetPoint(51,5.245,735.0123047);
   graph->SetPoint(52,5.25,729.3232253);
   graph->SetPoint(53,5.255,723.6781801);
   graph->SetPoint(54,5.26,718.0768281);
   graph->SetPoint(55,5.265,712.5188312);
   graph->SetPoint(56,5.27,707.0038539);
   graph->SetPoint(57,5.275,701.5315631);
   graph->SetPoint(58,5.28,696.1016285);
   graph->SetPoint(59,5.285,690.7137222);
   graph->SetPoint(60,5.29,685.3675189);
   graph->SetPoint(61,5.295,680.0626958);
   graph->SetPoint(62,5.3,674.7989327);
   graph->SetPoint(63,5.305,669.5759117);
   graph->SetPoint(64,5.31,664.3933174);
   graph->SetPoint(65,5.315,659.2508371);
   graph->SetPoint(66,5.32,654.1481601);
   graph->SetPoint(67,5.325,649.0849785);
   graph->SetPoint(68,5.33,644.0609864);
   graph->SetPoint(69,5.335,639.0758806);
   graph->SetPoint(70,5.34,634.1293601);
   graph->SetPoint(71,5.345,629.2211263);
   graph->SetPoint(72,5.35,624.3508827);
   graph->SetPoint(73,5.355,619.5183354);
   graph->SetPoint(74,5.36,614.7231926);
   graph->SetPoint(75,5.365,609.9651647);
   graph->SetPoint(76,5.37,605.2439644);
   graph->SetPoint(77,5.375,600.5593069);
   graph->SetPoint(78,5.38,595.9109091);
   graph->SetPoint(79,5.385,591.2984904);
   graph->SetPoint(80,5.39,586.7217724);
   graph->SetPoint(81,5.395,582.1804787);
   graph->SetPoint(82,5.4,577.6743351);
   graph->SetPoint(83,5.405,573.2030696);
   graph->SetPoint(84,5.41,568.7664122);
   graph->SetPoint(85,5.415,564.3640951);
   graph->SetPoint(86,5.42,559.9958523);
   graph->SetPoint(87,5.425,555.6614203);
   graph->SetPoint(88,5.43,551.3605373);
   graph->SetPoint(89,5.435,547.0929436);
   graph->SetPoint(90,5.44,542.8583816);
   graph->SetPoint(91,5.445,538.6565956);
   graph->SetPoint(92,5.45,534.4873318);
   graph->SetPoint(93,5.455,530.3503387);
   graph->SetPoint(94,5.46,526.2453663);
   graph->SetPoint(95,5.465,522.172167);
   graph->SetPoint(96,5.47,518.1304946);
   graph->SetPoint(97,5.475,514.1201052);
   graph->SetPoint(98,5.48,510.1407568);
   graph->SetPoint(99,5.485,506.1922089);
   graph->SetPoint(100,5.49,502.2742232);
   graph->SetPoint(101,5.495,498.3865632);
   graph->SetPoint(102,5.5,494.5289942);
   graph->SetPoint(103,5.5,494.5289942);
   graph->SetPoint(104,5.505,494.5289942);
   graph->SetPoint(105,5.505,0);
   
   TH1F *Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311 = new TH1F("Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311","Projection of g+a",106,4.944,5.556);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->SetMinimum(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->SetMaximum(1183.153);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->SetDirectory(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->SetStats(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]311);
   
   graph->Draw("l");
   
   graph = new TGraph(158);
   graph->SetName("_Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetPoint(0,4.995,0);
   graph->SetPoint(1,4.995,8.772303524e-318);
   graph->SetPoint(2,5,8.772303524e-318);
   graph->SetPoint(3,5.005,2.213390186e-306);
   graph->SetPoint(4,5.01,3.466239942e-295);
   graph->SetPoint(5,5.015,3.369203709e-284);
   graph->SetPoint(6,5.02,2.032656172e-273);
   graph->SetPoint(7,5.025,7.611470722e-263);
   graph->SetPoint(8,5.03,1.76905463e-252);
   graph->SetPoint(9,5.035,2.552007305e-242);
   graph->SetPoint(10,5.04,2.28502306e-232);
   graph->SetPoint(11,5.045,1.269893401e-222);
   graph->SetPoint(12,5.05,4.380381649e-213);
   graph->SetPoint(13,5.055,9.378311217e-204);
   graph->SetPoint(14,5.06,1.246250471e-194);
   graph->SetPoint(15,5.065,1.027907502e-185);
   graph->SetPoint(16,5.07,5.262241088e-177);
   graph->SetPoint(17,5.075,1.672073839e-168);
   graph->SetPoint(18,5.08,3.297677401e-160);
   graph->SetPoint(19,5.085,4.036722444e-152);
   graph->SetPoint(20,5.09,3.067027117e-144);
   graph->SetPoint(21,5.095,1.446353156e-136);
   graph->SetPoint(22,5.1,4.233495326e-129);
   graph->SetPoint(23,5.105,7.69115966e-122);
   graph->SetPoint(24,5.11,8.672665067e-115);
   graph->SetPoint(25,5.115,6.06989708e-108);
   graph->SetPoint(26,5.12,2.636805436e-101);
   graph->SetPoint(27,5.125,7.109562046e-95);
   graph->SetPoint(28,5.13,1.189804528e-88);
   graph->SetPoint(29,5.135,1.235880247e-82);
   graph->SetPoint(30,5.14,7.967923766e-77);
   graph->SetPoint(31,5.145,3.188467207e-71);
   graph->SetPoint(32,5.15,7.919299069e-66);
   graph->SetPoint(33,5.155,1.220842218e-60);
   graph->SetPoint(34,5.16,1.168154642e-55);
   graph->SetPoint(35,5.165,6.937598218e-51);
   graph->SetPoint(36,5.17,2.557325183e-46);
   graph->SetPoint(37,5.175,5.851009069e-42);
   graph->SetPoint(38,5.18,8.308901153e-38);
   graph->SetPoint(39,5.185,7.323596675e-34);
   graph->SetPoint(40,5.19,4.006574757e-30);
   graph->SetPoint(41,5.195,1.360473502e-26);
   graph->SetPoint(42,5.2,2.867311851e-23);
   graph->SetPoint(43,5.205,3.750833422e-20);
   graph->SetPoint(44,5.21,3.045430058e-17);
   graph->SetPoint(45,5.215,1.534749455e-14);
   graph->SetPoint(46,5.22,4.80058707e-12);
   graph->SetPoint(47,5.225,9.320070973e-10);
   graph->SetPoint(48,5.23,1.12308362e-07);
   graph->SetPoint(49,5.235,8.399877882e-06);
   graph->SetPoint(50,5.24,0.0003899436537);
   graph->SetPoint(51,5.245,0.01123566407);
   graph->SetPoint(52,5.25,0.2009387244);
   graph->SetPoint(53,5.2525,0.7105940885);
   graph->SetPoint(54,5.255,2.230470794);
   graph->SetPoint(55,5.25625,3.778806925);
   graph->SetPoint(56,5.2575,6.214093788);
   graph->SetPoint(57,5.25875,9.918709143);
   graph->SetPoint(58,5.26,15.3669174);
   graph->SetPoint(59,5.260625,18.91463224);
   graph->SetPoint(60,5.26125,23.1085454);
   graph->SetPoint(61,5.261875,28.02275818);
   graph->SetPoint(62,5.2625,33.7297181);
   graph->SetPoint(63,5.263125,40.29750026);
   graph->SetPoint(64,5.26375,47.78670263);
   graph->SetPoint(65,5.264375,56.24702861);
   graph->SetPoint(66,5.265,65.71366168);
   graph->SetPoint(67,5.265625,76.20356917);
   graph->SetPoint(68,5.26625,87.71190046);
   graph->SetPoint(69,5.266875,100.2086685);
   graph->SetPoint(70,5.2675,113.635918);
   graph->SetPoint(71,5.268125,127.9055886);
   graph->SetPoint(72,5.26875,142.8982726);
   graph->SetPoint(73,5.27,174.4185145);
   graph->SetPoint(74,5.27125,206.6390698);
   graph->SetPoint(75,5.2725,237.6219433);
   graph->SetPoint(76,5.273125,251.9816641);
   graph->SetPoint(77,5.27375,265.2252691);
   graph->SetPoint(78,5.274375,277.0922762);
   graph->SetPoint(79,5.275,287.3409375);
   graph->SetPoint(80,5.275625,295.7563999);
   graph->SetPoint(81,5.27625,302.1581832);
   graph->SetPoint(82,5.276875,306.4066118);
   graph->SetPoint(83,5.2775,308.4078807);
   graph->SetPoint(84,5.278125,308.117499);
   graph->SetPoint(85,5.27875,305.5419343);
   graph->SetPoint(86,5.279375,300.7383731);
   graph->SetPoint(87,5.28,293.8126098);
   graph->SetPoint(88,5.280625,284.9151731);
   graph->SetPoint(89,5.28125,274.2358879);
   graph->SetPoint(90,5.281875,261.9971462);
   graph->SetPoint(91,5.2825,248.4462214);
   graph->SetPoint(92,5.283125,233.8469951);
   graph->SetPoint(93,5.28375,218.4714816);
   graph->SetPoint(94,5.285,186.4710268);
   graph->SetPoint(95,5.28625,154.483543);
   graph->SetPoint(96,5.286875,139.047439);
   graph->SetPoint(97,5.2875,124.2245208);
   graph->SetPoint(98,5.288125,110.1577936);
   graph->SetPoint(99,5.28875,96.95867892);
   graph->SetPoint(100,5.289375,84.70747047);
   graph->SetPoint(101,5.29,73.45482006);
   graph->SetPoint(102,5.290625,63.22406973);
   graph->SetPoint(103,5.29125,54.01422625);
   graph->SetPoint(104,5.291875,45.80337006);
   graph->SetPoint(105,5.2925,38.55229794);
   graph->SetPoint(106,5.293125,32.20821589);
   graph->SetPoint(107,5.29375,26.70832365);
   graph->SetPoint(108,5.294375,21.9831617);
   graph->SetPoint(109,5.295,17.95962405);
   graph->SetPoint(110,5.29625,11.72201041);
   graph->SetPoint(111,5.2975,7.426107202);
   graph->SetPoint(112,5.29875,4.566406571);
   graph->SetPoint(113,5.3,2.725474912);
   graph->SetPoint(114,5.3025,0.8878730085);
   graph->SetPoint(115,5.305,0.2567236215);
   graph->SetPoint(116,5.31,0.01500882827);
   graph->SetPoint(117,5.315,0.0005446227159);
   graph->SetPoint(118,5.32,1.226627565e-05);
   graph->SetPoint(119,5.325,1.714737689e-07);
   graph->SetPoint(120,5.33,1.48782096e-09);
   graph->SetPoint(121,5.335,8.01256668e-12);
   graph->SetPoint(122,5.34,2.678308787e-14);
   graph->SetPoint(123,5.345,5.556708835e-17);
   graph->SetPoint(124,5.35,7.15554374e-20);
   graph->SetPoint(125,5.355,5.719204766e-23);
   graph->SetPoint(126,5.36,2.837243805e-26);
   graph->SetPoint(127,5.365,8.736262445e-30);
   graph->SetPoint(128,5.37,1.669639433e-33);
   graph->SetPoint(129,5.375,1.980558704e-37);
   graph->SetPoint(130,5.38,1.458212279e-41);
   graph->SetPoint(131,5.385,6.663797445e-46);
   graph->SetPoint(132,5.39,1.89012632e-50);
   graph->SetPoint(133,5.395,3.327575185e-55);
   graph->SetPoint(134,5.4,3.63607581e-60);
   graph->SetPoint(135,5.405,2.466073335e-65);
   graph->SetPoint(136,5.41,1.038118786e-70);
   graph->SetPoint(137,5.415,2.712414882e-76);
   graph->SetPoint(138,5.42,4.398789626e-82);
   graph->SetPoint(139,5.425,4.427700851e-88);
   graph->SetPoint(140,5.43,2.766249542e-94);
   graph->SetPoint(141,5.435,1.072685585e-100);
   graph->SetPoint(142,5.44,2.581793713e-107);
   graph->SetPoint(143,5.445,3.856902309e-114);
   graph->SetPoint(144,5.45,3.576216017e-121);
   graph->SetPoint(145,5.455,2.058149199e-128);
   graph->SetPoint(146,5.46,7.351872555e-136);
   graph->SetPoint(147,5.465,1.629998072e-143);
   graph->SetPoint(148,5.47,2.243077179e-151);
   graph->SetPoint(149,5.475,1.915884608e-159);
   graph->SetPoint(150,5.48,1.01569306e-167);
   graph->SetPoint(151,5.485,3.342132217e-176);
   graph->SetPoint(152,5.49,6.825787663e-185);
   graph->SetPoint(153,5.495,8.652665733e-194);
   graph->SetPoint(154,5.5,6.807930041e-203);
   graph->SetPoint(155,5.5,6.807930041e-203);
   graph->SetPoint(156,5.505,6.807930041e-203);
   graph->SetPoint(157,5.505,0);
   
   TH1F *Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322 = new TH1F("Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322","Projection of g+a",158,4.944,5.556);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->SetMinimum(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->SetMaximum(339.2487);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->SetDirectory(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->SetStats(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]322);
   
   graph->Draw("l");
   
   graph = new TGraph(106);
   graph->SetName("_Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,4.995,0);
   graph->SetPoint(1,4.995,73.94360383);
   graph->SetPoint(2,5,73.94360383);
   graph->SetPoint(3,5.005,75.9179679);
   graph->SetPoint(4,5.01,78.06434645);
   graph->SetPoint(5,5.015,80.3412869);
   graph->SetPoint(6,5.02,82.69658298);
   graph->SetPoint(7,5.025,85.07486198);
   graph->SetPoint(8,5.03,87.42183115);
   graph->SetPoint(9,5.035,89.68939723);
   graph->SetPoint(10,5.04,91.83985854);
   graph->SetPoint(11,5.045,93.850044);
   graph->SetPoint(12,5.05,95.71152628);
   graph->SetPoint(13,5.055,97.4307662);
   graph->SetPoint(14,5.06,99.02722674);
   graph->SetPoint(15,5.065,100.5295227);
   graph->SetPoint(16,5.07,101.9763925);
   graph->SetPoint(17,5.075,103.4096477);
   graph->SetPoint(18,5.08,104.8790618);
   graph->SetPoint(19,5.085,106.420944);
   graph->SetPoint(20,5.09,108.080673);
   graph->SetPoint(21,5.095,109.893704);
   graph->SetPoint(22,5.1,111.8851803);
   graph->SetPoint(23,5.105,114.0662801);
   graph->SetPoint(24,5.11,116.4318943);
   graph->SetPoint(25,5.115,118.960637);
   graph->SetPoint(26,5.12,121.6176694);
   graph->SetPoint(27,5.125,124.359944);
   graph->SetPoint(28,5.13,127.142569);
   graph->SetPoint(29,5.135,129.9244317);
   graph->SetPoint(30,5.14,132.6713203);
   graph->SetPoint(31,5.145,135.3555606);
   graph->SetPoint(32,5.15,137.9524004);
   graph->SetPoint(33,5.155,140.4345388);
   graph->SetPoint(34,5.16,142.7668684);
   graph->SetPoint(35,5.165,144.9034097);
   graph->SetPoint(36,5.17,146.7876496);
   graph->SetPoint(37,5.175,148.3563883);
   graph->SetPoint(38,5.18,149.5461642);
   graph->SetPoint(39,5.185,150.3007118);
   graph->SetPoint(40,5.19,150.5777995);
   graph->SetPoint(41,5.195,150.3541155);
   graph->SetPoint(42,5.2,149.62741);
   graph->SetPoint(43,5.205,148.415692);
   graph->SetPoint(44,5.21,146.7538064);
   graph->SetPoint(45,5.215,144.6881405);
   graph->SetPoint(46,5.22,142.2704969);
   graph->SetPoint(47,5.225,139.5522672);
   graph->SetPoint(48,5.23,136.5798952);
   graph->SetPoint(49,5.235,133.3922252);
   graph->SetPoint(50,5.24,130.0175191);
   graph->SetPoint(51,5.245,126.4854639);
   graph->SetPoint(52,5.25,122.8059258);
   graph->SetPoint(53,5.255,118.9927108);
   graph->SetPoint(54,5.26,115.0528252);
   graph->SetPoint(55,5.265,110.9887342);
   graph->SetPoint(56,5.27,106.7983483);
   graph->SetPoint(57,5.275,102.4757578);
   graph->SetPoint(58,5.28,98.0133415);
   graph->SetPoint(59,5.285,93.40542232);
   graph->SetPoint(60,5.29,88.65302961);
   graph->SetPoint(61,5.295,83.76878043);
   graph->SetPoint(62,5.3,78.78061081);
   graph->SetPoint(63,5.305,73.73319029);
   graph->SetPoint(64,5.31,68.68632438);
   graph->SetPoint(65,5.315,63.71035662);
   graph->SetPoint(66,5.32,58.87931705);
   graph->SetPoint(67,5.325,54.26311229);
   graph->SetPoint(68,5.33,49.92026375);
   graph->SetPoint(69,5.335,45.89252934);
   graph->SetPoint(70,5.34,42.20226032);
   graph->SetPoint(71,5.345,38.8527013);
   graph->SetPoint(72,5.35,35.83081923);
   graph->SetPoint(73,5.355,33.11180065);
   graph->SetPoint(74,5.36,30.66417026);
   graph->SetPoint(75,5.365,28.45456001);
   graph->SetPoint(76,5.37,26.45142959);
   graph->SetPoint(77,5.375,24.62740149);
   graph->SetPoint(78,5.38,22.96022259);
   graph->SetPoint(79,5.385,21.43262091);
   graph->SetPoint(80,5.39,20.03145585);
   graph->SetPoint(81,5.395,18.74656821);
   graph->SetPoint(82,5.4,17.56965582);
   graph->SetPoint(83,5.405,16.49436119);
   graph->SetPoint(84,5.41,15.51163564);
   graph->SetPoint(85,5.415,14.61569638);
   graph->SetPoint(86,5.42,13.79964972);
   graph->SetPoint(87,5.425,13.05665113);
   graph->SetPoint(88,5.43,12.38000556);
   graph->SetPoint(89,5.435,11.7632649);
   graph->SetPoint(90,5.44,11.20029685);
   graph->SetPoint(91,5.445,10.6853215);
   graph->SetPoint(92,5.45,10.21292477);
   graph->SetPoint(93,5.455,9.778061429);
   graph->SetPoint(94,5.46,9.376058092);
   graph->SetPoint(95,5.465,9.002621218);
   graph->SetPoint(96,5.47,8.653849239);
   graph->SetPoint(97,5.475,8.32624433);
   graph->SetPoint(98,5.48,8.016717941);
   graph->SetPoint(99,5.485,7.722585153);
   graph->SetPoint(100,5.49,7.441545404);
   graph->SetPoint(101,5.495,7.171650046);
   graph->SetPoint(102,5.5,6.911259798);
   graph->SetPoint(103,5.5,6.911259798);
   graph->SetPoint(104,5.505,6.911259798);
   graph->SetPoint(105,5.505,0);
   
   TH1F *Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333 = new TH1F("Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333","Projection of g+a",106,4.944,5.556);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->SetMinimum(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->SetMaximum(165.6356);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->SetDirectory(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->SetStats(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]333);
   
   graph->Draw("l");
   
   graph = new TGraph(106);
   graph->SetName("_Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetPoint(0,4.995,0);
   graph->SetPoint(1,4.995,1149.536778);
   graph->SetPoint(2,5,1149.536778);
   graph->SetPoint(3,5.005,1143.18585);
   graph->SetPoint(4,5.01,1137.07224);
   graph->SetPoint(5,5.015,1131.152338);
   graph->SetPoint(6,5.02,1125.374236);
   graph->SetPoint(7,5.025,1119.682071);
   graph->SetPoint(8,5.03,1114.021062);
   graph->SetPoint(9,5.035,1108.342632);
   graph->SetPoint(10,5.04,1102.608876);
   graph->SetPoint(11,5.045,1096.79532);
   graph->SetPoint(12,5.05,1090.893891);
   graph->SetPoint(13,5.055,1084.910306);
   graph->SetPoint(14,5.06,1078.863562);
   graph->SetPoint(15,5.065,1072.781812);
   graph->SetPoint(16,5.07,1066.703338);
   graph->SetPoint(17,5.075,1060.669496);
   graph->SetPoint(18,5.08,1054.729609);
   graph->SetPoint(19,5.085,1048.91954);
   graph->SetPoint(20,5.09,1043.284222);
   graph->SetPoint(21,5.095,1037.85867);
   graph->SetPoint(22,5.1,1032.667591);
   graph->SetPoint(23,5.105,1027.72173);
   graph->SetPoint(24,5.11,1023.015546);
   graph->SetPoint(25,5.115,1018.527228);
   graph->SetPoint(26,5.12,1014.221512);
   graph->SetPoint(27,5.125,1010.05493);
   graph->SetPoint(28,5.13,1005.982175);
   graph->SetPoint(29,5.135,1001.961718);
   graph->SetPoint(30,5.14,997.9589383);
   graph->SetPoint(31,5.145,993.9457534);
   graph->SetPoint(32,5.15,989.8970068);
   graph->SetPoint(33,5.155,985.7849963);
   graph->SetPoint(34,5.16,981.5742167);
   graph->SetPoint(35,5.165,977.218293);
   graph->SetPoint(36,5.17,972.6603204);
   graph->SetPoint(37,5.175,967.8367101);
   graph->SetPoint(38,5.18,962.6836145);
   graph->SetPoint(39,5.185,957.144385);
   graph->SetPoint(40,5.19,951.1764104);
   graph->SetPoint(41,5.195,944.7560015);
   graph->SetPoint(42,5.2,937.8805344);
   graph->SetPoint(43,5.205,930.567647);
   graph->SetPoint(44,5.21,922.8518156);
   graph->SetPoint(45,5.215,914.7790623);
   graph->SetPoint(46,5.22,906.4008268);
   graph->SetPoint(47,5.225,897.7681409);
   graph->SetPoint(48,5.23,888.9270912);
   graph->SetPoint(49,5.235,879.9161678);
   graph->SetPoint(50,5.24,870.7632809);
   graph->SetPoint(51,5.245,861.4977687);
   graph->SetPoint(52,5.25,852.1291511);
   graph->SetPoint(53,5.255,842.6708908);
   graph->SetPoint(54,5.26,833.1296533);
   graph->SetPoint(55,5.265,823.5075654);
   graph->SetPoint(56,5.27,813.8022021);
   graph->SetPoint(57,5.275,804.0073209);
   graph->SetPoint(58,5.28,794.11497);
   graph->SetPoint(59,5.285,784.1191445);
   graph->SetPoint(60,5.29,774.0205485);
   graph->SetPoint(61,5.295,763.8314762);
   graph->SetPoint(62,5.3,753.5795435);
   graph->SetPoint(63,5.305,743.309102);
   graph->SetPoint(64,5.31,733.0796418);
   graph->SetPoint(65,5.315,722.9611937);
   graph->SetPoint(66,5.32,713.0274772);
   graph->SetPoint(67,5.325,703.3480908);
   graph->SetPoint(68,5.33,693.9812502);
   graph->SetPoint(69,5.335,684.96841);
   graph->SetPoint(70,5.34,676.3316205);
   graph->SetPoint(71,5.345,668.0738276);
   graph->SetPoint(72,5.35,660.181702);
   graph->SetPoint(73,5.355,652.6301361);
   graph->SetPoint(74,5.36,645.3873628);
   graph->SetPoint(75,5.365,638.4197247);
   graph->SetPoint(76,5.37,631.695394);
   graph->SetPoint(77,5.375,625.1867083);
   graph->SetPoint(78,5.38,618.8711316);
   graph->SetPoint(79,5.385,612.7311113);
   graph->SetPoint(80,5.39,606.7532282);
   graph->SetPoint(81,5.395,600.9270469);
   graph->SetPoint(82,5.4,595.2439909);
   graph->SetPoint(83,5.405,589.6974308);
   graph->SetPoint(84,5.41,584.2780479);
   graph->SetPoint(85,5.415,578.9797914);
   graph->SetPoint(86,5.42,573.7955021);
   graph->SetPoint(87,5.425,568.7180715);
   graph->SetPoint(88,5.43,563.7405429);
   graph->SetPoint(89,5.435,558.8562085);
   graph->SetPoint(90,5.44,554.0586784);
   graph->SetPoint(91,5.445,549.3419171);
   graph->SetPoint(92,5.45,544.7002566);
   graph->SetPoint(93,5.455,540.1284001);
   graph->SetPoint(94,5.46,535.6214244);
   graph->SetPoint(95,5.465,531.1747882);
   graph->SetPoint(96,5.47,526.7843438);
   graph->SetPoint(97,5.475,522.4463496);
   graph->SetPoint(98,5.48,518.1574747);
   graph->SetPoint(99,5.485,513.914794);
   graph->SetPoint(100,5.49,509.7157686);
   graph->SetPoint(101,5.495,505.5582133);
   graph->SetPoint(102,5.5,501.440254);
   graph->SetPoint(103,5.5,501.440254);
   graph->SetPoint(104,5.505,501.440254);
   graph->SetPoint(105,5.505,0);
   
   TH1F *Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344 = new TH1F("Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344","Projection of g+a",106,4.944,5.556);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->SetMinimum(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->SetMaximum(1264.49);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->SetDirectory(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->SetStats(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]344);
   
   graph->Draw("l");
   
   graph = new TGraph(137);
   graph->SetName("_Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetPoint(0,4.995,0);
   graph->SetPoint(1,4.995,1149.536778);
   graph->SetPoint(2,5,1149.536778);
   graph->SetPoint(3,5.005,1143.18585);
   graph->SetPoint(4,5.01,1137.07224);
   graph->SetPoint(5,5.015,1131.152338);
   graph->SetPoint(6,5.02,1125.374236);
   graph->SetPoint(7,5.025,1119.682071);
   graph->SetPoint(8,5.03,1114.021062);
   graph->SetPoint(9,5.035,1108.342632);
   graph->SetPoint(10,5.04,1102.608876);
   graph->SetPoint(11,5.045,1096.79532);
   graph->SetPoint(12,5.05,1090.893891);
   graph->SetPoint(13,5.055,1084.910306);
   graph->SetPoint(14,5.06,1078.863562);
   graph->SetPoint(15,5.065,1072.781812);
   graph->SetPoint(16,5.07,1066.703338);
   graph->SetPoint(17,5.075,1060.669496);
   graph->SetPoint(18,5.08,1054.729609);
   graph->SetPoint(19,5.085,1048.91954);
   graph->SetPoint(20,5.09,1043.284222);
   graph->SetPoint(21,5.095,1037.85867);
   graph->SetPoint(22,5.1,1032.667591);
   graph->SetPoint(23,5.105,1027.72173);
   graph->SetPoint(24,5.11,1023.015546);
   graph->SetPoint(25,5.115,1018.527228);
   graph->SetPoint(26,5.12,1014.221512);
   graph->SetPoint(27,5.125,1010.05493);
   graph->SetPoint(28,5.13,1005.982175);
   graph->SetPoint(29,5.135,1001.961718);
   graph->SetPoint(30,5.14,997.9589383);
   graph->SetPoint(31,5.145,993.9457534);
   graph->SetPoint(32,5.15,989.8970068);
   graph->SetPoint(33,5.155,985.7849963);
   graph->SetPoint(34,5.16,981.5742167);
   graph->SetPoint(35,5.165,977.218293);
   graph->SetPoint(36,5.17,972.6603204);
   graph->SetPoint(37,5.175,967.8367101);
   graph->SetPoint(38,5.18,962.6836145);
   graph->SetPoint(39,5.185,957.144385);
   graph->SetPoint(40,5.19,951.1764104);
   graph->SetPoint(41,5.195,944.7560015);
   graph->SetPoint(42,5.2,937.8805344);
   graph->SetPoint(43,5.205,930.567647);
   graph->SetPoint(44,5.21,922.8518156);
   graph->SetPoint(45,5.215,914.7790623);
   graph->SetPoint(46,5.22,906.4008268);
   graph->SetPoint(47,5.225,897.7681409);
   graph->SetPoint(48,5.23,888.9270913);
   graph->SetPoint(49,5.235,879.9161762);
   graph->SetPoint(50,5.24,870.7636708);
   graph->SetPoint(51,5.245,861.5090041);
   graph->SetPoint(52,5.25,852.3300849);
   graph->SetPoint(53,5.255,844.9013067);
   graph->SetPoint(54,5.2575,844.1244968);
   graph->SetPoint(55,5.25875,845.4412556);
   graph->SetPoint(56,5.26,848.4965707);
   graph->SetPoint(57,5.26125,853.8486725);
   graph->SetPoint(58,5.2625,862.0584817);
   graph->SetPoint(59,5.26375,873.7074274);
   graph->SetPoint(60,5.265,889.2212271);
   graph->SetPoint(61,5.26625,908.8011214);
   graph->SetPoint(62,5.2675,932.3015289);
   graph->SetPoint(63,5.26875,959.134913);
   graph->SetPoint(64,5.27,988.2207166);
   graph->SetPoint(65,5.2725,1046.552124);
   graph->SetPoint(66,5.27375,1071.70546);
   graph->SetPoint(67,5.274375,1082.34513);
   graph->SetPoint(68,5.275,1091.364852);
   graph->SetPoint(69,5.275625,1098.549746);
   graph->SetPoint(70,5.27625,1103.719304);
   graph->SetPoint(71,5.276875,1106.73383);
   graph->SetPoint(72,5.2775,1107.499497);
   graph->SetPoint(73,5.278125,1105.971799);
   graph->SetPoint(74,5.27875,1102.157192);
   graph->SetPoint(75,5.279375,1096.112854);
   graph->SetPoint(76,5.28,1087.944576);
   graph->SetPoint(77,5.280625,1077.802886);
   graph->SetPoint(78,5.28125,1065.877614);
   graph->SetPoint(79,5.281875,1052.391159);
   graph->SetPoint(80,5.2825,1037.590805);
   graph->SetPoint(81,5.28375,1005.112121);
   graph->SetPoint(82,5.285,970.6010641);
   graph->SetPoint(83,5.28625,936.0964975);
   graph->SetPoint(84,5.2875,903.3141179);
   graph->SetPoint(85,5.28875,873.5188742);
   graph->SetPoint(86,5.29,847.4753685);
   graph->SetPoint(87,5.29125,825.4951926);
   graph->SetPoint(88,5.2925,807.4882832);
   graph->SetPoint(89,5.29375,793.094325);
   graph->SetPoint(90,5.295,781.7911003);
   graph->SetPoint(91,5.29625,772.9949491);
   graph->SetPoint(92,5.2975,766.1370917);
   graph->SetPoint(93,5.3,756.3050184);
   graph->SetPoint(94,5.305,743.5658193);
   graph->SetPoint(95,5.31,733.0946503);
   graph->SetPoint(96,5.315,722.9617383);
   graph->SetPoint(97,5.32,713.0274894);
   graph->SetPoint(98,5.325,703.3480909);
   graph->SetPoint(99,5.33,693.9812502);
   graph->SetPoint(100,5.335,684.96841);
   graph->SetPoint(101,5.34,676.3316205);
   graph->SetPoint(102,5.345,668.0738276);
   graph->SetPoint(103,5.35,660.181702);
   graph->SetPoint(104,5.355,652.6301361);
   graph->SetPoint(105,5.36,645.3873628);
   graph->SetPoint(106,5.365,638.4197247);
   graph->SetPoint(107,5.37,631.695394);
   graph->SetPoint(108,5.375,625.1867083);
   graph->SetPoint(109,5.38,618.8711316);
   graph->SetPoint(110,5.385,612.7311113);
   graph->SetPoint(111,5.39,606.7532282);
   graph->SetPoint(112,5.395,600.9270469);
   graph->SetPoint(113,5.4,595.2439909);
   graph->SetPoint(114,5.405,589.6974308);
   graph->SetPoint(115,5.41,584.2780479);
   graph->SetPoint(116,5.415,578.9797914);
   graph->SetPoint(117,5.42,573.7955021);
   graph->SetPoint(118,5.425,568.7180715);
   graph->SetPoint(119,5.43,563.7405429);
   graph->SetPoint(120,5.435,558.8562085);
   graph->SetPoint(121,5.44,554.0586784);
   graph->SetPoint(122,5.445,549.3419171);
   graph->SetPoint(123,5.45,544.7002566);
   graph->SetPoint(124,5.455,540.1284001);
   graph->SetPoint(125,5.46,535.6214244);
   graph->SetPoint(126,5.465,531.1747882);
   graph->SetPoint(127,5.47,526.7843438);
   graph->SetPoint(128,5.475,522.4463496);
   graph->SetPoint(129,5.48,518.1574747);
   graph->SetPoint(130,5.485,513.914794);
   graph->SetPoint(131,5.49,509.7157686);
   graph->SetPoint(132,5.495,505.5582133);
   graph->SetPoint(133,5.5,501.440254);
   graph->SetPoint(134,5.5,501.440254);
   graph->SetPoint(135,5.505,501.440254);
   graph->SetPoint(136,5.505,0);
   
   TH1F *Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355 = new TH1F("Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355","Projection of g+a",137,4.944,5.556);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->SetMinimum(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->SetMaximum(1264.49);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->SetDirectory(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->SetStats(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]355);
   
   graph->Draw("l");
   
   TH1D *frame_637a710__2 = new TH1D("frame_637a710__2"," ",100,5,5.5);
   frame_637a710__2->SetBinContent(1,1289.446);
   frame_637a710__2->SetMinimum(0);
   frame_637a710__2->SetMaximum(1500);
   frame_637a710__2->SetEntries(1);
   frame_637a710__2->SetDirectory(0);
   frame_637a710__2->SetStats(0);
   frame_637a710__2->GetXaxis()->SetTitle(" ");
   frame_637a710__2->GetXaxis()->SetNdivisions(505);
   frame_637a710__2->GetXaxis()->SetLabelFont(42);
   frame_637a710__2->GetXaxis()->SetLabelSize(0.06);
   frame_637a710__2->GetXaxis()->SetTitleSize(0.035);
   frame_637a710__2->GetXaxis()->SetTitleColor(0);
   frame_637a710__2->GetXaxis()->SetTitleFont(42);
   frame_637a710__2->GetYaxis()->SetTitle(" ");
   frame_637a710__2->GetYaxis()->SetNdivisions(505);
   frame_637a710__2->GetYaxis()->SetLabelFont(42);
   frame_637a710__2->GetYaxis()->SetLabelSize(0.06);
   frame_637a710__2->GetYaxis()->SetTitleSize(0.035);
   frame_637a710__2->GetYaxis()->SetTitleFont(42);
   frame_637a710__2->GetZaxis()->SetLabelFont(42);
   frame_637a710__2->GetZaxis()->SetLabelSize(0.035);
   frame_637a710__2->GetZaxis()->SetTitleSize(0.035);
   frame_637a710__2->GetZaxis()->SetTitleFont(42);
   frame_637a710__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.01,0.945,0.04005025,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   TText *text = pt->AddText(" ");
   pt->Draw();
   roo_cs1->Modified();
   roo_cs1->cd();
   roo_cs1->SetSelected(roo_cs1);
}


==> figs/Fig1b.C <==
{
//=========Macro generated from canvas: roo_cs2/roo_cs2
//=========  (Sun Mar 30 14:36:58 2014) by ROOT version5.34/10
   TCanvas *roo_cs2 = new TCanvas("roo_cs2", "roo_cs2",402,303,800,400);
   roo_cs2->Range(3.65,-49.98875,4.15,449.9988);
   roo_cs2->SetFillColor(0);
   roo_cs2->SetBorderMode(0);
   roo_cs2->SetBorderSize(2);
   roo_cs2->SetFrameBorderMode(0);
   roo_cs2->SetFrameBorderMode(0);
   
   TH1D *frame_1b08a20__3 = new TH1D("frame_1b08a20__3"," ",100,3.7,4.1);
   frame_1b08a20__3->SetBinContent(1,325.0751);
   frame_1b08a20__3->SetMinimum(0.01);
   frame_1b08a20__3->SetMaximum(400);
   frame_1b08a20__3->SetEntries(1);
   frame_1b08a20__3->SetDirectory(0);
   frame_1b08a20__3->SetStats(0);
   frame_1b08a20__3->GetXaxis()->SetTitle(" ");
   frame_1b08a20__3->GetXaxis()->SetNdivisions(505);
   frame_1b08a20__3->GetXaxis()->SetLabelFont(42);
   frame_1b08a20__3->GetXaxis()->SetLabelSize(0.06);
   frame_1b08a20__3->GetXaxis()->SetTitleSize(0.035);
   frame_1b08a20__3->GetXaxis()->SetTitleColor(0);
   frame_1b08a20__3->GetXaxis()->SetTitleFont(42);
   frame_1b08a20__3->GetYaxis()->SetTitle(" ");
   frame_1b08a20__3->GetYaxis()->SetNdivisions(505);
   frame_1b08a20__3->GetYaxis()->SetLabelFont(42);
   frame_1b08a20__3->GetYaxis()->SetLabelSize(0.06);
   frame_1b08a20__3->GetYaxis()->SetTitleSize(0.035);
   frame_1b08a20__3->GetYaxis()->SetTitleFont(42);
   frame_1b08a20__3->GetZaxis()->SetLabelFont(42);
   frame_1b08a20__3->GetZaxis()->SetLabelSize(0.035);
   frame_1b08a20__3->GetZaxis()->SetTitleSize(0.035);
   frame_1b08a20__3->GetZaxis()->SetTitleFont(42);
   frame_1b08a20__3->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40);
   grae->SetName("h_ds_CutRange[proj_bsig]");
   grae->SetTitle("Histogram of ds_plot__m_chi_fun1");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,3.705,154);
   grae->SetPointError(0,0.005,0.005,11.91974,12.91974);
   grae->SetPoint(1,3.715,150);
   grae->SetPointError(1,0.005,0.005,11.75765,12.75765);
   grae->SetPoint(2,3.725,166);
   grae->SetPointError(2,0.005,0.005,12.3938,13.3938);
   grae->SetPoint(3,3.735,169);
   grae->SetPointError(3,0.005,0.005,12.50961,13.50961);
   grae->SetPoint(4,3.745,185);
   grae->SetPointError(4,0.005,0.005,13.11066,14.11066);
   grae->SetPoint(5,3.755,156);
   grae->SetPointError(5,0.005,0.005,12,13);
   grae->SetPoint(6,3.765,184);
   grae->SetPointError(6,0.005,0.005,13.07387,14.07387);
   grae->SetPoint(7,3.775,183);
   grae->SetPointError(7,0.005,0.005,13.03699,14.03699);
   grae->SetPoint(8,3.785,201);
   grae->SetPointError(8,0.005,0.005,13.68626,14.68626);
   grae->SetPoint(9,3.795,193);
   grae->SetPointError(9,0.005,0.005,13.40144,14.40144);
   grae->SetPoint(10,3.805,195);
   grae->SetPointError(10,0.005,0.005,13.47319,14.47319);
   grae->SetPoint(11,3.815,213);
   grae->SetPointError(11,0.005,0.005,14.10308,15.10308);
   grae->SetPoint(12,3.825,193);
   grae->SetPointError(12,0.005,0.005,13.40144,14.40144);
   grae->SetPoint(13,3.835,228);
   grae->SetPointError(13,0.005,0.005,14.60794,15.60794);
   grae->SetPoint(14,3.845,259);
   grae->SetPointError(14,0.005,0.005,15.60124,16.60124);
   grae->SetPoint(15,3.855,269);
   grae->SetPointError(15,0.005,0.005,15.90884,16.90884);
   grae->SetPoint(16,3.865,271);
   grae->SetPointError(16,0.005,0.005,15.96967,16.96967);
   grae->SetPoint(17,3.875,256);
   grae->SetPointError(17,0.005,0.005,15.50781,16.50781);
   grae->SetPoint(18,3.885,292);
   grae->SetPointError(18,0.005,0.005,16.59532,17.59532);
   grae->SetPoint(19,3.895,224);
   grae->SetPointError(19,0.005,0.005,14.47498,15.47498);
   grae->SetPoint(20,3.905,245);
   grae->SetPointError(20,0.005,0.005,15.16046,16.16046);
   grae->SetPoint(21,3.915,203);
   grae->SetPointError(21,0.005,0.005,13.75658,14.75658);
   grae->SetPoint(22,3.925,197);
   grae->SetPointError(22,0.005,0.005,13.54457,14.54457);
   grae->SetPoint(23,3.935,211);
   grae->SetPointError(23,0.005,0.005,14.03444,15.03444);
   grae->SetPoint(24,3.945,202);
   grae->SetPointError(24,0.005,0.005,13.72146,14.72146);
   grae->SetPoint(25,3.955,197);
   grae->SetPointError(25,0.005,0.005,13.54457,14.54457);
   grae->SetPoint(26,3.965,178);
   grae->SetPointError(26,0.005,0.005,12.85103,13.85103);
   grae->SetPoint(27,3.975,183);
   grae->SetPointError(27,0.005,0.005,13.03699,14.03699);
   grae->SetPoint(28,3.985,198);
   grae->SetPointError(28,0.005,0.005,13.58013,14.58013);
   grae->SetPoint(29,3.995,210);
   grae->SetPointError(29,0.005,0.005,14,15);
   grae->SetPoint(30,4.005,175);
   grae->SetPointError(30,0.005,0.005,12.7382,13.7382);
   grae->SetPoint(31,4.015,190);
   grae->SetPointError(31,0.005,0.005,13.29311,14.29311);
   grae->SetPoint(32,4.025,216);
   grae->SetPointError(32,0.005,0.005,14.20544,15.20544);
   grae->SetPoint(33,4.035,195);
   grae->SetPointError(33,0.005,0.005,13.47319,14.47319);
   grae->SetPoint(34,4.045,181);
   grae->SetPointError(34,0.005,0.005,12.96291,13.96291);
   grae->SetPoint(35,4.055,212);
   grae->SetPointError(35,0.005,0.005,14.0688,15.0688);
   grae->SetPoint(36,4.065,184);
   grae->SetPointError(36,0.005,0.005,13.07387,14.07387);
   grae->SetPoint(37,4.075,187);
   grae->SetPointError(37,0.005,0.005,13.18393,14.18393);
   grae->SetPoint(38,4.085,192);
   grae->SetPointError(38,0.005,0.005,13.36542,14.36542);
   grae->SetPoint(39,4.095,181);
   grae->SetPointError(39,0.005,0.005,12.96291,13.96291);
   
   TH1F *Graph_Graph_h_ds_CutRange[proj_bsig]82 = new TH1F("Graph_Graph_h_ds_CutRange[proj_bsig]82","Histogram of ds_plot__m_chi_fun1",100,3.66,4.14);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->SetMinimum(121.1071);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->SetMaximum(326.7306);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->SetDirectory(0);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->SetStats(0);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetXaxis()->SetLabelFont(42);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetXaxis()->SetTitleColor(0);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetXaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetYaxis()->SetLabelFont(42);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetZaxis()->SetLabelFont(42);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_bsig]82->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_ds_CutRange[proj_bsig]82);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(106);
   graph->SetName("_Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(2);
   graph->SetPoint(0,3.696,0);
   graph->SetPoint(1,3.696,140.2823673);
   graph->SetPoint(2,3.7,140.2823673);
   graph->SetPoint(3,3.704,140.9993487);
   graph->SetPoint(4,3.708,141.7135936);
   graph->SetPoint(5,3.712,142.4251019);
   graph->SetPoint(6,3.716,143.1338737);
   graph->SetPoint(7,3.72,143.8399088);
   graph->SetPoint(8,3.724,144.5432075);
   graph->SetPoint(9,3.728,145.2437696);
   graph->SetPoint(10,3.732,145.9415951);
   graph->SetPoint(11,3.736,146.6366841);
   graph->SetPoint(12,3.74,147.3290365);
   graph->SetPoint(13,3.744,148.0186523);
   graph->SetPoint(14,3.748,148.7055316);
   graph->SetPoint(15,3.752,149.3896743);
   graph->SetPoint(16,3.756,150.0710805);
   graph->SetPoint(17,3.76,150.7497501);
   graph->SetPoint(18,3.764,151.4256832);
   graph->SetPoint(19,3.768,152.0988797);
   graph->SetPoint(20,3.772,152.7693397);
   graph->SetPoint(21,3.776,153.437063);
   graph->SetPoint(22,3.78,154.1020499);
   graph->SetPoint(23,3.784,154.7643001);
   graph->SetPoint(24,3.788,155.4238139);
   graph->SetPoint(25,3.792,156.080591);
   graph->SetPoint(26,3.796,156.7346316);
   graph->SetPoint(27,3.8,157.3859356);
   graph->SetPoint(28,3.804,158.0345031);
   graph->SetPoint(29,3.808,158.680334);
   graph->SetPoint(30,3.812,159.3234284);
   graph->SetPoint(31,3.816,159.9637862);
   graph->SetPoint(32,3.82,160.6014075);
   graph->SetPoint(33,3.824,161.2362922);
   graph->SetPoint(34,3.828,161.8684403);
   graph->SetPoint(35,3.832,162.4978519);
   graph->SetPoint(36,3.836,163.1245269);
   graph->SetPoint(37,3.84,163.7484654);
   graph->SetPoint(38,3.844,164.3696673);
   graph->SetPoint(39,3.848,164.9881326);
   graph->SetPoint(40,3.852,165.6038614);
   graph->SetPoint(41,3.856,166.2168536);
   graph->SetPoint(42,3.86,166.8271093);
   graph->SetPoint(43,3.864,167.4346284);
   graph->SetPoint(44,3.868,168.0394109);
   graph->SetPoint(45,3.872,168.6414569);
   graph->SetPoint(46,3.876,169.2407664);
   graph->SetPoint(47,3.88,169.8373393);
   graph->SetPoint(48,3.884,170.4311756);
   graph->SetPoint(49,3.888,171.0222754);
   graph->SetPoint(50,3.892,171.6106386);
   graph->SetPoint(51,3.896,172.1962652);
   graph->SetPoint(52,3.9,172.7791553);
   graph->SetPoint(53,3.904,173.3593088);
   graph->SetPoint(54,3.908,173.9367258);
   graph->SetPoint(55,3.912,174.5114062);
   graph->SetPoint(56,3.916,175.0833501);
   graph->SetPoint(57,3.92,175.6525574);
   graph->SetPoint(58,3.924,176.2190281);
   graph->SetPoint(59,3.928,176.7827623);
   graph->SetPoint(60,3.932,177.3437599);
   graph->SetPoint(61,3.936,177.902021);
   graph->SetPoint(62,3.94,178.4575455);
   graph->SetPoint(63,3.944,179.0103335);
   graph->SetPoint(64,3.948,179.5603849);
   graph->SetPoint(65,3.952,180.1076997);
   graph->SetPoint(66,3.956,180.652278);
   graph->SetPoint(67,3.96,181.1941197);
   graph->SetPoint(68,3.964,181.7332249);
   graph->SetPoint(69,3.968,182.2695935);
   graph->SetPoint(70,3.972,182.8032255);
   graph->SetPoint(71,3.976,183.334121);
   graph->SetPoint(72,3.98,183.86228);
   graph->SetPoint(73,3.984,184.3877023);
   graph->SetPoint(74,3.988,184.9103881);
   graph->SetPoint(75,3.992,185.4303374);
   graph->SetPoint(76,3.996,185.9475501);
   graph->SetPoint(77,4,186.4620262);
   graph->SetPoint(78,4.004,186.9737658);
   graph->SetPoint(79,4.008,187.4827689);
   graph->SetPoint(80,4.012,187.9890353);
   graph->SetPoint(81,4.016,188.4925652);
   graph->SetPoint(82,4.02,188.9933586);
   graph->SetPoint(83,4.024,189.4914154);
   graph->SetPoint(84,4.028,189.9867356);
   graph->SetPoint(85,4.032,190.4793193);
   graph->SetPoint(86,4.036,190.9691664);
   graph->SetPoint(87,4.04,191.456277);
   graph->SetPoint(88,4.044,191.940651);
   graph->SetPoint(89,4.048,192.4222884);
   graph->SetPoint(90,4.052,192.9011893);
   graph->SetPoint(91,4.056,193.3773537);
   graph->SetPoint(92,4.06,193.8507814);
   graph->SetPoint(93,4.064,194.3214726);
   graph->SetPoint(94,4.068,194.7894273);
   graph->SetPoint(95,4.072,195.2546454);
   graph->SetPoint(96,4.076,195.7171269);
   graph->SetPoint(97,4.08,196.1768719);
   graph->SetPoint(98,4.084,196.6338804);
   graph->SetPoint(99,4.088,197.0881522);
   graph->SetPoint(100,4.092,197.5396875);
   graph->SetPoint(101,4.096,197.9884863);
   graph->SetPoint(102,4.1,198.4345485);
   graph->SetPoint(103,4.1,198.4345485);
   graph->SetPoint(104,4.104,198.4345485);
   graph->SetPoint(105,4.104,0);
   
   TH1F *Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366 = new TH1F("Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366","Projection of g+a",106,3.6552,4.1448);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->SetMinimum(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->SetMaximum(218.278);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->SetDirectory(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->SetStats(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]366);
   
   graph->Draw("l");
   
   graph = new TGraph(119);
   graph->SetName("_Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetPoint(0,3.696,0);
   graph->SetPoint(1,3.696,1.490766137e-05);
   graph->SetPoint(2,3.7,1.490766137e-05);
   graph->SetPoint(3,3.704,2.200666943e-05);
   graph->SetPoint(4,3.708,3.35734501e-05);
   graph->SetPoint(5,3.712,5.32569585e-05);
   graph->SetPoint(6,3.716,8.854109441e-05);
   graph->SetPoint(7,3.72,0.0001559284289);
   graph->SetPoint(8,3.724,0.0002948158189);
   graph->SetPoint(9,3.728,0.0005675694301);
   graph->SetPoint(10,3.732,0.001073411931);
   graph->SetPoint(11,3.736,0.001994311758);
   graph->SetPoint(12,3.74,0.003639979103);
   graph->SetPoint(13,3.744,0.00652655407);
   graph->SetPoint(14,3.748,0.01149603823);
   graph->SetPoint(15,3.752,0.0198926054);
   graph->SetPoint(16,3.756,0.0338153857);
   graph->SetPoint(17,3.76,0.05646979774);
   graph->SetPoint(18,3.764,0.09263974014);
   graph->SetPoint(19,3.768,0.1492992525);
   graph->SetPoint(20,3.772,0.2363726084);
   graph->SetPoint(21,3.776,0.3676341709);
   graph->SetPoint(22,3.78,0.5617121323);
   graph->SetPoint(23,3.784,0.8431230184);
   graph->SetPoint(24,3.788,1.243218023);
   graph->SetPoint(25,3.792,1.800872051);
   graph->SetPoint(26,3.796,2.562699167);
   graph->SetPoint(27,3.8,3.582891819);
   graph->SetPoint(28,3.804,4.920473344);
   graph->SetPoint(29,3.808,6.638336768);
   graph->SetPoint(30,3.812,8.798140382);
   graph->SetPoint(31,3.816,11.45517433);
   graph->SetPoint(32,3.82,14.65182517);
   graph->SetPoint(33,3.824,18.41030409);
   graph->SetPoint(34,3.828,22.7252885);
   graph->SetPoint(35,3.832,27.55732499);
   graph->SetPoint(36,3.836,32.82796183);
   graph->SetPoint(37,3.84,38.4175788);
   graph->SetPoint(38,3.844,44.16673251);
   graph->SetPoint(39,3.848,49.88152936);
   graph->SetPoint(40,3.852,55.34309705);
   graph->SetPoint(41,3.854,57.90685944);
   graph->SetPoint(42,3.856,60.32069918);
   graph->SetPoint(43,3.858,62.55651181);
   graph->SetPoint(44,3.86,64.58750139);
   graph->SetPoint(45,3.862,66.38871243);
   graph->SetPoint(46,3.864,67.93753891);
   graph->SetPoint(47,3.866,69.21419573);
   graph->SetPoint(48,3.868,70.20213911);
   graph->SetPoint(49,3.87,70.88842329);
   graph->SetPoint(50,3.872,71.26398276);
   graph->SetPoint(51,3.874,71.32383162);
   graph->SetPoint(52,3.876,71.06717371);
   graph->SetPoint(53,3.878,70.4974202);
   graph->SetPoint(54,3.88,69.6221142);
   graph->SetPoint(55,3.882,68.45276454);
   graph->SetPoint(56,3.884,67.00459393);
   graph->SetPoint(57,3.886,65.29620925);
   graph->SetPoint(58,3.888,63.34920384);
   graph->SetPoint(59,3.89,61.18770375);
   graph->SetPoint(60,3.892,58.83787128);
   graph->SetPoint(61,3.896,53.68487569);
   graph->SetPoint(62,3.9,48.12006008);
   graph->SetPoint(63,3.904,42.37206007);
   graph->SetPoint(64,3.908,36.65322618);
   graph->SetPoint(65,3.91,33.86362132);
   graph->SetPoint(66,3.912,31.25085773);
   graph->SetPoint(67,3.914,28.89642424);
   graph->SetPoint(68,3.916,26.76942811);
   graph->SetPoint(69,3.918,24.84328194);
   graph->SetPoint(70,3.92,23.09502234);
   graph->SetPoint(71,3.924,20.05515845);
   graph->SetPoint(72,3.928,17.51956039);
   graph->SetPoint(73,3.932,15.38862301);
   graph->SetPoint(74,3.936,13.58533524);
   graph->SetPoint(75,3.94,12.04953971);
   graph->SetPoint(76,3.944,10.73379635);
   graph->SetPoint(77,3.948,9.600363846);
   graph->SetPoint(78,3.952,8.618970925);
   graph->SetPoint(79,3.956,7.765152768);
   graph->SetPoint(80,3.96,7.018996624);
   graph->SetPoint(81,3.964,6.364187028);
   graph->SetPoint(82,3.968,5.787272593);
   graph->SetPoint(83,3.972,5.277098308);
   graph->SetPoint(84,3.976,4.824362533);
   graph->SetPoint(85,3.98,4.421268776);
   graph->SetPoint(86,3.984,4.061250081);
   graph->SetPoint(87,3.988,3.738749462);
   graph->SetPoint(88,3.992,3.448709664);
   graph->SetPoint(89,3.996,3.187793517);
   graph->SetPoint(90,4,2.952185138);
   graph->SetPoint(91,4.004,2.738914199);
   graph->SetPoint(92,4.008,2.545416823);
   graph->SetPoint(93,4.012,2.3694724);
   graph->SetPoint(94,4.016,2.209151346);
   graph->SetPoint(95,4.02,2.062771734);
   graph->SetPoint(96,4.024,1.928863126);
   graph->SetPoint(97,4.028,1.806136314);
   graph->SetPoint(98,4.032,1.693457883);
   graph->SetPoint(99,4.036,1.589828771);
   graph->SetPoint(100,4.04,1.494366118);
   graph->SetPoint(101,4.044,1.406287866);
   graph->SetPoint(102,4.048,1.324899631);
   graph->SetPoint(103,4.052,1.249583495);
   graph->SetPoint(104,4.056,1.179788399);
   graph->SetPoint(105,4.06,1.115021883);
   graph->SetPoint(106,4.064,1.054842976);
   graph->SetPoint(107,4.068,0.9988560462);
   graph->SetPoint(108,4.072,0.9467054767);
   graph->SetPoint(109,4.076,0.8980710409);
   graph->SetPoint(110,4.08,0.8526638774);
   graph->SetPoint(111,4.084,0.8102229778);
   graph->SetPoint(112,4.088,0.7705121163);
   graph->SetPoint(113,4.092,0.7333171578);
   graph->SetPoint(114,4.096,0.698443695);
   graph->SetPoint(115,4.1,0.6657149685);
   graph->SetPoint(116,4.1,0.6657149685);
   graph->SetPoint(117,4.104,0.6657149685);
   graph->SetPoint(118,4.104,0);
   
   TH1F *Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377 = new TH1F("Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377","Projection of g+a",119,3.6552,4.1448);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->SetMinimum(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->SetMaximum(78.45621);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->SetDirectory(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->SetStats(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]377);
   
   graph->Draw("l");
   
   graph = new TGraph(109);
   graph->SetName("_Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,3.696,0);
   graph->SetPoint(1,3.696,20.37667147);
   graph->SetPoint(2,3.7,20.37667147);
   graph->SetPoint(3,3.704,21.34977598);
   graph->SetPoint(4,3.708,22.23317504);
   graph->SetPoint(5,3.712,23.02585138);
   graph->SetPoint(6,3.716,23.73270346);
   graph->SetPoint(7,3.72,24.36462218);
   graph->SetPoint(8,3.724,24.93749492);
   graph->SetPoint(9,3.728,25.47016104);
   graph->SetPoint(10,3.732,25.98167694);
   graph->SetPoint(11,3.736,26.48848223);
   graph->SetPoint(12,3.74,27.00208625);
   graph->SetPoint(13,3.744,27.52770501);
   graph->SetPoint(14,3.748,28.06396514);
   graph->SetPoint(15,3.752,28.60351019);
   graph->SetPoint(16,3.756,29.1342307);
   graph->SetPoint(17,3.76,29.64093343);
   graph->SetPoint(18,3.764,30.10747785);
   graph->SetPoint(19,3.768,30.51955192);
   graph->SetPoint(20,3.772,30.86814867);
   graph->SetPoint(21,3.776,31.15337879);
   graph->SetPoint(22,3.78,31.38765663);
   graph->SetPoint(23,3.784,31.59685636);
   graph->SetPoint(24,3.788,31.81810685);
   graph->SetPoint(25,3.792,32.09365012);
   graph->SetPoint(26,3.796,32.46145942);
   graph->SetPoint(27,3.8,32.94462068);
   graph->SetPoint(28,3.804,33.54225928);
   graph->SetPoint(29,3.808,34.224687);
   graph->SetPoint(30,3.812,34.9344807);
   graph->SetPoint(31,3.816,35.59374895);
   graph->SetPoint(32,3.82,36.11636412);
   graph->SetPoint(33,3.824,36.42278285);
   graph->SetPoint(34,3.826,36.47545883);
   graph->SetPoint(35,3.828,36.45441622);
   graph->SetPoint(36,3.83,36.35738216);
   graph->SetPoint(37,3.832,36.18441798);
   graph->SetPoint(38,3.834,35.93789029);
   graph->SetPoint(39,3.836,35.62231967);
   graph->SetPoint(40,3.84,34.81120919);
   graph->SetPoint(41,3.844,33.81797418);
   graph->SetPoint(42,3.848,32.7190492);
   graph->SetPoint(43,3.852,31.58542375);
   graph->SetPoint(44,3.856,30.47079482);
   graph->SetPoint(45,3.86,29.40554528);
   graph->SetPoint(46,3.864,28.39715504);
   graph->SetPoint(47,3.868,27.43557154);
   graph->SetPoint(48,3.872,26.500823);
   graph->SetPoint(49,3.876,25.57015775);
   graph->SetPoint(50,3.88,24.62302953);
   graph->SetPoint(51,3.884,23.64366267);
   graph->SetPoint(52,3.888,22.6219866);
   graph->SetPoint(53,3.892,21.55400348);
   graph->SetPoint(54,3.896,20.44220666);
   graph->SetPoint(55,3.9,19.29594521);
   graph->SetPoint(56,3.904,18.13114841);
   graph->SetPoint(57,3.908,16.96887024);
   graph->SetPoint(58,3.912,15.83261094);
   graph->SetPoint(59,3.916,14.74497569);
   graph->SetPoint(60,3.92,13.72457074);
   graph->SetPoint(61,3.924,12.78394014);
   graph->SetPoint(62,3.928,11.92890296);
   graph->SetPoint(63,3.932,11.15912822);
   graph->SetPoint(64,3.936,10.46944466);
   graph->SetPoint(65,3.94,9.851343484);
   graph->SetPoint(66,3.944,9.294331456);
   graph->SetPoint(67,3.948,8.787058615);
   graph->SetPoint(68,3.952,8.318314576);
   graph->SetPoint(69,3.956,7.877991388);
   graph->SetPoint(70,3.96,7.457992158);
   graph->SetPoint(71,3.964,7.052932285);
   graph->SetPoint(72,3.968,6.660433739);
   graph->SetPoint(73,3.972,6.280887977);
   graph->SetPoint(74,3.976,5.916720922);
   graph->SetPoint(75,3.98,5.571352749);
   graph->SetPoint(76,3.984,5.24813123);
   graph->SetPoint(77,3.988,4.949498614);
   graph->SetPoint(78,3.992,4.676548029);
   graph->SetPoint(79,3.996,4.428988529);
   graph->SetPoint(80,4,4.205423355);
   graph->SetPoint(81,4.004,4.003787969);
   graph->SetPoint(82,4.008,3.821797257);
   graph->SetPoint(83,4.012,3.657296258);
   graph->SetPoint(84,4.016,3.508467938);
   graph->SetPoint(85,4.02,3.373901577);
   graph->SetPoint(86,4.024,3.252554783);
   graph->SetPoint(87,4.028,3.143651193);
   graph->SetPoint(88,4.032,3.046551823);
   graph->SetPoint(89,4.036,2.960628818);
   graph->SetPoint(90,4.04,2.885161455);
   graph->SetPoint(91,4.044,2.819267002);
   graph->SetPoint(92,4.048,2.761872772);
   graph->SetPoint(93,4.052,2.711729178);
   graph->SetPoint(94,4.056,2.667456835);
   graph->SetPoint(95,4.06,2.627615057);
   graph->SetPoint(96,4.064,2.590775887);
   graph->SetPoint(97,4.068,2.555588384);
   graph->SetPoint(98,4.072,2.520821941);
   graph->SetPoint(99,4.076,2.485383827);
   graph->SetPoint(100,4.08,2.448312959);
   graph->SetPoint(101,4.084,2.408757347);
   graph->SetPoint(102,4.088,2.365945597);
   graph->SetPoint(103,4.092,2.319162867);
   graph->SetPoint(104,4.096,2.267739342);
   graph->SetPoint(105,4.1,2.211055501);
   graph->SetPoint(106,4.1,2.211055501);
   graph->SetPoint(107,4.104,2.211055501);
   graph->SetPoint(108,4.104,0);
   
   TH1F *Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388 = new TH1F("Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388","Projection of g+a",109,3.6552,4.1448);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->SetMinimum(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->SetMaximum(40.123);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->SetDirectory(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->SetStats(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]388);
   
   graph->Draw("l");
   
   graph = new TGraph(106);
   graph->SetName("_Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetPoint(0,3.696,0);
   graph->SetPoint(1,3.696,160.6590387);
   graph->SetPoint(2,3.7,160.6590387);
   graph->SetPoint(3,3.704,162.3491247);
   graph->SetPoint(4,3.708,163.9467686);
   graph->SetPoint(5,3.712,165.4509533);
   graph->SetPoint(6,3.716,166.8665771);
   graph->SetPoint(7,3.72,168.204531);
   graph->SetPoint(8,3.724,169.4807024);
   graph->SetPoint(9,3.728,170.7139306);
   graph->SetPoint(10,3.732,171.923272);
   graph->SetPoint(11,3.736,173.1251663);
   graph->SetPoint(12,3.74,174.3311227);
   graph->SetPoint(13,3.744,175.5463573);
   graph->SetPoint(14,3.748,176.7694968);
   graph->SetPoint(15,3.752,177.9931845);
   graph->SetPoint(16,3.756,179.2053112);
   graph->SetPoint(17,3.76,180.3906836);
   graph->SetPoint(18,3.764,181.5331611);
   graph->SetPoint(19,3.768,182.6184316);
   graph->SetPoint(20,3.772,183.6374883);
   graph->SetPoint(21,3.776,184.5904418);
   graph->SetPoint(22,3.78,185.4897065);
   graph->SetPoint(23,3.784,186.3611565);
   graph->SetPoint(24,3.788,187.2419207);
   graph->SetPoint(25,3.792,188.1742411);
   graph->SetPoint(26,3.796,189.196091);
   graph->SetPoint(27,3.8,190.3305563);
   graph->SetPoint(28,3.804,191.5767624);
   graph->SetPoint(29,3.808,192.9050211);
   graph->SetPoint(30,3.812,194.2579091);
   graph->SetPoint(31,3.816,195.5575352);
   graph->SetPoint(32,3.82,196.7177716);
   graph->SetPoint(33,3.824,197.659075);
   graph->SetPoint(34,3.828,198.3228565);
   graph->SetPoint(35,3.832,198.6822699);
   graph->SetPoint(36,3.836,198.7468466);
   graph->SetPoint(37,3.84,198.5596745);
   graph->SetPoint(38,3.844,198.1876414);
   graph->SetPoint(39,3.848,197.7071818);
   graph->SetPoint(40,3.852,197.1892851);
   graph->SetPoint(41,3.856,196.6876484);
   graph->SetPoint(42,3.86,196.2326546);
   graph->SetPoint(43,3.864,195.8317834);
   graph->SetPoint(44,3.868,195.4749825);
   graph->SetPoint(45,3.872,195.1422799);
   graph->SetPoint(46,3.876,194.8109241);
   graph->SetPoint(47,3.88,194.4603688);
   graph->SetPoint(48,3.884,194.0748383);
   graph->SetPoint(49,3.888,193.644262);
   graph->SetPoint(50,3.892,193.164642);
   graph->SetPoint(51,3.896,192.6384719);
   graph->SetPoint(52,3.9,192.0751005);
   graph->SetPoint(53,3.904,191.4904572);
   graph->SetPoint(54,3.908,190.905596);
   graph->SetPoint(55,3.912,190.3440172);
   graph->SetPoint(56,3.916,189.8283258);
   graph->SetPoint(57,3.92,189.3771281);
   graph->SetPoint(58,3.924,189.0029683);
   graph->SetPoint(59,3.928,188.7116653);
   graph->SetPoint(60,3.932,188.5028882);
   graph->SetPoint(61,3.936,188.3714657);
   graph->SetPoint(62,3.94,188.308889);
   graph->SetPoint(63,3.944,188.3046649);
   graph->SetPoint(64,3.948,188.3474435);
   graph->SetPoint(65,3.952,188.4260143);
   graph->SetPoint(66,3.956,188.5302694);
   graph->SetPoint(67,3.96,188.6521119);
   graph->SetPoint(68,3.964,188.7861572);
   graph->SetPoint(69,3.968,188.9300272);
   graph->SetPoint(70,3.972,189.0841135);
   graph->SetPoint(71,3.976,189.2508419);
   graph->SetPoint(72,3.98,189.4336327);
   graph->SetPoint(73,3.984,189.6358336);
   graph->SetPoint(74,3.988,189.8598868);
   graph->SetPoint(75,3.992,190.1068854);
   graph->SetPoint(76,3.996,190.3765386);
   graph->SetPoint(77,4,190.6674496);
   graph->SetPoint(78,4.004,190.9775538);
   graph->SetPoint(79,4.008,191.3045661);
   graph->SetPoint(80,4.012,191.6463316);
   graph->SetPoint(81,4.016,192.0010332);
   graph->SetPoint(82,4.02,192.3672602);
   graph->SetPoint(83,4.024,192.7439702);
   graph->SetPoint(84,4.028,193.1303868);
   graph->SetPoint(85,4.032,193.5258711);
   graph->SetPoint(86,4.036,193.9297952);
   graph->SetPoint(87,4.04,194.3414384);
   graph->SetPoint(88,4.044,194.759918);
   graph->SetPoint(89,4.048,195.1841612);
   graph->SetPoint(90,4.052,195.6129185);
   graph->SetPoint(91,4.056,196.0448105);
   graph->SetPoint(92,4.06,196.4783965);
   graph->SetPoint(93,4.064,196.9122485);
   graph->SetPoint(94,4.068,197.3450157);
   graph->SetPoint(95,4.072,197.7754673);
   graph->SetPoint(96,4.076,198.2025108);
   graph->SetPoint(97,4.08,198.6251849);
   graph->SetPoint(98,4.084,199.0426377);
   graph->SetPoint(99,4.088,199.4540978);
   graph->SetPoint(100,4.092,199.8588504);
   graph->SetPoint(101,4.096,200.2562256);
   graph->SetPoint(102,4.1,200.645604);
   graph->SetPoint(103,4.1,200.645604);
   graph->SetPoint(104,4.104,200.645604);
   graph->SetPoint(105,4.104,0);
   
   TH1F *Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399 = new TH1F("Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399","Projection of g+a",106,3.6552,4.1448);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->SetMinimum(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->SetMaximum(220.7102);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->SetDirectory(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->SetStats(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]399);
   
   graph->Draw("l");
   
   graph = new TGraph(114);
   graph->SetName("_Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetPoint(0,3.696,0);
   graph->SetPoint(1,3.696,160.6590537);
   graph->SetPoint(2,3.7,160.6590537);
   graph->SetPoint(3,3.704,162.3491467);
   graph->SetPoint(4,3.708,163.9468022);
   graph->SetPoint(5,3.712,165.4510065);
   graph->SetPoint(6,3.716,166.8666656);
   graph->SetPoint(7,3.72,168.204687);
   graph->SetPoint(8,3.724,169.4809972);
   graph->SetPoint(9,3.728,170.7144982);
   graph->SetPoint(10,3.732,171.9243455);
   graph->SetPoint(11,3.736,173.1271606);
   graph->SetPoint(12,3.74,174.3347627);
   graph->SetPoint(13,3.744,175.5528839);
   graph->SetPoint(14,3.748,176.7809928);
   graph->SetPoint(15,3.752,178.0130771);
   graph->SetPoint(16,3.756,179.2391266);
   graph->SetPoint(17,3.76,180.4471534);
   graph->SetPoint(18,3.764,181.6258008);
   graph->SetPoint(19,3.768,182.7677309);
   graph->SetPoint(20,3.772,183.8738609);
   graph->SetPoint(21,3.776,184.958076);
   graph->SetPoint(22,3.78,186.0514186);
   graph->SetPoint(23,3.784,187.2042795);
   graph->SetPoint(24,3.788,188.4851387);
   graph->SetPoint(25,3.792,189.9751132);
   graph->SetPoint(26,3.796,191.7587902);
   graph->SetPoint(27,3.8,193.9134481);
   graph->SetPoint(28,3.804,196.4972357);
   graph->SetPoint(29,3.808,199.5433578);
   graph->SetPoint(30,3.812,203.0560495);
   graph->SetPoint(31,3.816,207.0127095);
   graph->SetPoint(32,3.82,211.3695968);
   graph->SetPoint(33,3.824,216.0693791);
   graph->SetPoint(34,3.828,221.048145);
   graph->SetPoint(35,3.832,226.2395948);
   graph->SetPoint(36,3.836,231.5748084);
   graph->SetPoint(37,3.84,236.9772533);
   graph->SetPoint(38,3.844,242.3543739);
   graph->SetPoint(39,3.848,247.5887112);
   graph->SetPoint(40,3.852,252.5323822);
   graph->SetPoint(41,3.856,257.0083476);
   graph->SetPoint(42,3.86,260.8201559);
   graph->SetPoint(43,3.862,262.414469);
   graph->SetPoint(44,3.864,263.7693223);
   graph->SetPoint(45,3.866,264.8631772);
   graph->SetPoint(46,3.868,265.6771216);
   graph->SetPoint(47,3.87,266.1954701);
   graph->SetPoint(48,3.872,266.4062627);
   graph->SetPoint(49,3.874,266.3016419);
   graph->SetPoint(50,3.876,265.8780978);
   graph->SetPoint(51,3.878,265.1365805);
   graph->SetPoint(52,3.88,264.082483);
   graph->SetPoint(53,3.882,262.7255079);
   graph->SetPoint(54,3.884,261.0794322);
   graph->SetPoint(55,3.886,259.1617864);
   graph->SetPoint(56,3.888,256.9934658);
   graph->SetPoint(57,3.892,252.0025133);
   graph->SetPoint(58,3.896,246.3233476);
   graph->SetPoint(59,3.9,240.1951606);
   graph->SetPoint(60,3.904,233.8625173);
   graph->SetPoint(61,3.908,227.5588222);
   graph->SetPoint(62,3.912,221.5948749);
   graph->SetPoint(63,3.914,218.9755724);
   graph->SetPoint(64,3.916,216.5977539);
   graph->SetPoint(65,3.92,212.4721505);
   graph->SetPoint(66,3.924,209.0581267);
   graph->SetPoint(67,3.928,206.2312257);
   graph->SetPoint(68,3.932,203.8915112);
   graph->SetPoint(69,3.936,201.9568009);
   graph->SetPoint(70,3.94,200.3584287);
   graph->SetPoint(71,3.944,199.0384613);
   graph->SetPoint(72,3.948,197.9478073);
   graph->SetPoint(73,3.952,197.0449852);
   graph->SetPoint(74,3.956,196.2954221);
   graph->SetPoint(75,3.96,195.6711085);
   graph->SetPoint(76,3.964,195.1503442);
   graph->SetPoint(77,3.968,194.7172998);
   graph->SetPoint(78,3.972,194.3612118);
   graph->SetPoint(79,3.976,194.0752045);
   graph->SetPoint(80,3.98,193.8549015);
   graph->SetPoint(81,3.984,193.6970836);
   graph->SetPoint(82,3.988,193.5986362);
   graph->SetPoint(83,3.992,193.5555951);
   graph->SetPoint(84,3.996,193.5643321);
   graph->SetPoint(85,4,193.6196347);
   graph->SetPoint(86,4.004,193.716468);
   graph->SetPoint(87,4.008,193.8499829);
   graph->SetPoint(88,4.012,194.015804);
   graph->SetPoint(89,4.016,194.2101845);
   graph->SetPoint(90,4.02,194.4300319);
   graph->SetPoint(91,4.024,194.6728333);
   graph->SetPoint(92,4.028,194.9365231);
   graph->SetPoint(93,4.032,195.219329);
   graph->SetPoint(94,4.036,195.519624);
   graph->SetPoint(95,4.04,195.8358046);
   graph->SetPoint(96,4.044,196.1662059);
   graph->SetPoint(97,4.048,196.5090608);
   graph->SetPoint(98,4.052,196.862502);
   graph->SetPoint(99,4.056,197.2245989);
   graph->SetPoint(100,4.06,197.5934184);
   graph->SetPoint(101,4.064,197.9670915);
   graph->SetPoint(102,4.068,198.3438717);
   graph->SetPoint(103,4.072,198.7221728);
   graph->SetPoint(104,4.076,199.1005818);
   graph->SetPoint(105,4.08,199.4778488);
   graph->SetPoint(106,4.084,199.8528607);
   graph->SetPoint(107,4.088,200.2246099);
   graph->SetPoint(108,4.092,200.5921676);
   graph->SetPoint(109,4.096,200.9546693);
   graph->SetPoint(110,4.1,201.311319);
   graph->SetPoint(111,4.1,201.311319);
   graph->SetPoint(112,4.104,201.311319);
   graph->SetPoint(113,4.104,0);
   
   TH1F *Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010 = new TH1F("Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010","Projection of g+a",114,3.6552,4.1448);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->SetMinimum(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->SetMaximum(293.0469);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->SetDirectory(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->SetStats(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]4010);
   
   graph->Draw("l");
   
   TH1D *frame_1b08a20__4 = new TH1D("frame_1b08a20__4"," ",100,3.7,4.1);
   frame_1b08a20__4->SetBinContent(1,325.0751);
   frame_1b08a20__4->SetMinimum(0.01);
   frame_1b08a20__4->SetMaximum(400);
   frame_1b08a20__4->SetEntries(1);
   frame_1b08a20__4->SetDirectory(0);
   frame_1b08a20__4->SetStats(0);
   frame_1b08a20__4->GetXaxis()->SetTitle(" ");
   frame_1b08a20__4->GetXaxis()->SetNdivisions(505);
   frame_1b08a20__4->GetXaxis()->SetLabelFont(42);
   frame_1b08a20__4->GetXaxis()->SetLabelSize(0.06);
   frame_1b08a20__4->GetXaxis()->SetTitleSize(0.035);
   frame_1b08a20__4->GetXaxis()->SetTitleColor(0);
   frame_1b08a20__4->GetXaxis()->SetTitleFont(42);
   frame_1b08a20__4->GetYaxis()->SetTitle(" ");
   frame_1b08a20__4->GetYaxis()->SetNdivisions(505);
   frame_1b08a20__4->GetYaxis()->SetLabelFont(42);
   frame_1b08a20__4->GetYaxis()->SetLabelSize(0.06);
   frame_1b08a20__4->GetYaxis()->SetTitleSize(0.035);
   frame_1b08a20__4->GetYaxis()->SetTitleFont(42);
   frame_1b08a20__4->GetZaxis()->SetLabelFont(42);
   frame_1b08a20__4->GetZaxis()->SetLabelSize(0.035);
   frame_1b08a20__4->GetZaxis()->SetTitleSize(0.035);
   frame_1b08a20__4->GetZaxis()->SetTitleFont(42);
   frame_1b08a20__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.01,0.945,0.04005025,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   TText *text = pt->AddText(" ");
   pt->Draw();
   roo_cs2->Modified();
   roo_cs2->cd();
   roo_cs2->SetSelected(roo_cs2);
}


==> figs/Fig2a.C <==
{
//=========Macro generated from canvas: roo_cs1/roo_cs1
//=========  (Sun Mar 30 14:37:07 2014) by ROOT version5.34/10
   TCanvas *roo_cs1 = new TCanvas("roo_cs1", "roo_cs1",288,289,800,400);
   roo_cs1->Range(4.943125,-5,5.561875,45);
   roo_cs1->SetFillColor(0);
   roo_cs1->SetBorderMode(0);
   roo_cs1->SetBorderSize(2);
   roo_cs1->SetFrameBorderMode(0);
   roo_cs1->SetFrameBorderMode(0);
   
   TH1D *frame_d2e1160__5 = new TH1D("frame_d2e1160__5"," ",100,5.005,5.5);
   frame_d2e1160__5->SetBinContent(1,38.36495);
   frame_d2e1160__5->SetMinimum(0);
   frame_d2e1160__5->SetMaximum(40);
   frame_d2e1160__5->SetEntries(1);
   frame_d2e1160__5->SetDirectory(0);
   frame_d2e1160__5->SetStats(0);
   frame_d2e1160__5->GetXaxis()->SetTitle(" ");
   frame_d2e1160__5->GetXaxis()->SetNdivisions(505);
   frame_d2e1160__5->GetXaxis()->SetLabelFont(42);
   frame_d2e1160__5->GetXaxis()->SetLabelSize(0.06);
   frame_d2e1160__5->GetXaxis()->SetTitleSize(0.035);
   frame_d2e1160__5->GetXaxis()->SetTitleColor(0);
   frame_d2e1160__5->GetXaxis()->SetTitleFont(42);
   frame_d2e1160__5->GetYaxis()->SetTitle(" ");
   frame_d2e1160__5->GetYaxis()->SetNdivisions(505);
   frame_d2e1160__5->GetYaxis()->SetLabelFont(42);
   frame_d2e1160__5->GetYaxis()->SetLabelSize(0.06);
   frame_d2e1160__5->GetYaxis()->SetTitleSize(0.035);
   frame_d2e1160__5->GetYaxis()->SetTitleFont(42);
   frame_d2e1160__5->GetZaxis()->SetLabelFont(42);
   frame_d2e1160__5->GetZaxis()->SetLabelSize(0.035);
   frame_d2e1160__5->GetZaxis()->SetTitleSize(0.035);
   frame_d2e1160__5->GetZaxis()->SetTitleFont(42);
   frame_d2e1160__5->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(33);
   grae->SetName("h_ds_CutRange[proj_chisig]");
   grae->SetTitle("Histogram of ds_plot__m_b_funX");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,5.0125,13);
   grae->SetPointError(0,0.0075,0.0075,3.558662,4.697573);
   grae->SetPoint(1,5.0275,14);
   grae->SetPointError(1,0.0075,0.0075,3.6965,4.830381);
   grae->SetPoint(2,5.0425,9);
   grae->SetPointError(2,0.0075,0.0075,2.943461,4.110204);
   grae->SetPoint(3,5.0575,15);
   grae->SetPointError(3,0.0075,0.0075,3.82938,4.958738);
   grae->SetPoint(4,5.0725,13);
   grae->SetPointError(4,0.0075,0.0075,3.558662,4.697573);
   grae->SetPoint(5,5.0875,9);
   grae->SetPointError(5,0.0075,0.0075,2.943461,4.110204);
   grae->SetPoint(6,5.1025,8);
   grae->SetPointError(6,0.0075,0.0075,2.768386,3.945142);
   grae->SetPoint(7,5.1175,8);
   grae->SetPointError(7,0.0075,0.0075,2.768386,3.945142);
   grae->SetPoint(8,5.1325,13);
   grae->SetPointError(8,0.0075,0.0075,3.558662,4.697573);
   grae->SetPoint(9,5.1475,14);
   grae->SetPointError(9,0.0075,0.0075,3.6965,4.830381);
   grae->SetPoint(10,5.1625,14);
   grae->SetPointError(10,0.0075,0.0075,3.6965,4.830381);
   grae->SetPoint(11,5.1775,13);
   grae->SetPointError(11,0.0075,0.0075,3.558662,4.697573);
   grae->SetPoint(12,5.1925,10);
   grae->SetPointError(12,0.0075,0.0075,3.108694,4.26695);
   grae->SetPoint(13,5.2075,10);
   grae->SetPointError(13,0.0075,0.0075,3.108694,4.26695);
   grae->SetPoint(14,5.2225,18);
   grae->SetPointError(14,0.0075,0.0075,4.202887,5.321007);
   grae->SetPoint(15,5.2375,17);
   grae->SetPointError(15,0.0075,0.0075,4.082184,5.203719);
   grae->SetPoint(16,5.2525,15);
   grae->SetPointError(16,0.0075,0.0075,3.82938,4.958738);
   grae->SetPoint(17,5.2675,20);
   grae->SetPointError(17,0.0075,0.0075,4.434448,5.546519);
   grae->SetPoint(18,5.2825,30);
   grae->SetPointError(18,0.0075,0.0075,5.446522,6.538046);
   grae->SetPoint(19,5.2975,19);
   grae->SetPointError(19,0.0075,0.0075,4.320219,5.435196);
   grae->SetPoint(20,5.3125,10);
   grae->SetPointError(20,0.0075,0.0075,3.108694,4.26695);
   grae->SetPoint(21,5.3275,10);
   grae->SetPointError(21,0.0075,0.0075,3.108694,4.26695);
   grae->SetPoint(22,5.3425,9);
   grae->SetPointError(22,0.0075,0.0075,2.943461,4.110204);
   grae->SetPoint(23,5.3575,4);
   grae->SetPointError(23,0.0075,0.0075,1.914339,3.162753);
   grae->SetPoint(24,5.3725,2);
   grae->SetPointError(24,0.0075,0.0075,1.291815,2.63786);
   grae->SetPoint(25,5.3875,3);
   grae->SetPointError(25,0.0075,0.0075,1.632705,2.918186);
   grae->SetPoint(26,5.4025,1);
   grae->SetPointError(26,0.0075,0.0075,0.8272462,2.299527);
   grae->SetPoint(27,5.4175,1);
   grae->SetPointError(27,0.0075,0.0075,0.8272462,2.299527);
   grae->SetPoint(28,5.4325,0);
   grae->SetPointError(28,0.0075,0.0075,0,1.147874);
   grae->SetPoint(29,5.4475,2);
   grae->SetPointError(29,0.0075,0.0075,1.291815,2.63786);
   grae->SetPoint(30,5.4625,1);
   grae->SetPointError(30,0.0075,0.0075,0.8272462,2.299527);
   grae->SetPoint(31,5.4775,2);
   grae->SetPointError(31,0.0075,0.0075,1.291815,2.63786);
   grae->SetPoint(32,5.4925,1);
   grae->SetPointError(32,0.0075,0.0075,0.8272462,2.299527);
   
   TH1F *Graph_Graph_h_ds_CutRange[proj_chisig]153 = new TH1F("Graph_Graph_h_ds_CutRange[proj_chisig]153","Histogram of ds_plot__m_b_funX",100,4.9555,5.5495);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->SetMinimum(0);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->SetMaximum(40.19185);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->SetDirectory(0);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->SetStats(0);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetXaxis()->SetLabelFont(42);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetXaxis()->SetTitleColor(0);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetXaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetYaxis()->SetLabelFont(42);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetZaxis()->SetLabelFont(42);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_chisig]153->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_ds_CutRange[proj_chisig]153);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(106);
   graph->SetName("_Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(2);
   graph->SetPoint(0,5.00005,0);
   graph->SetPoint(1,5.00005,1.910176749);
   graph->SetPoint(2,5.005,1.910176749);
   graph->SetPoint(3,5.00995,1.882716897);
   graph->SetPoint(4,5.0149,1.855651796);
   graph->SetPoint(5,5.01985,1.82897577);
   graph->SetPoint(6,5.0248,1.802683228);
   graph->SetPoint(7,5.02975,1.776768655);
   graph->SetPoint(8,5.0347,1.751226618);
   graph->SetPoint(9,5.03965,1.726051763);
   graph->SetPoint(10,5.0446,1.70123881);
   graph->SetPoint(11,5.04955,1.676782557);
   graph->SetPoint(12,5.0545,1.652677876);
   graph->SetPoint(13,5.05945,1.628919713);
   graph->SetPoint(14,5.0644,1.605503087);
   graph->SetPoint(15,5.06935,1.582423089);
   graph->SetPoint(16,5.0743,1.559674878);
   graph->SetPoint(17,5.07925,1.537253685);
   graph->SetPoint(18,5.0842,1.515154809);
   graph->SetPoint(19,5.08915,1.493373617);
   graph->SetPoint(20,5.0941,1.471905541);
   graph->SetPoint(21,5.09905,1.450746082);
   graph->SetPoint(22,5.104,1.429890801);
   graph->SetPoint(23,5.10895,1.409335326);
   graph->SetPoint(24,5.1139,1.389075348);
   graph->SetPoint(25,5.11885,1.369106618);
   graph->SetPoint(26,5.1238,1.34942495);
   graph->SetPoint(27,5.12875,1.330026216);
   graph->SetPoint(28,5.1337,1.310906351);
   graph->SetPoint(29,5.13865,1.292061344);
   graph->SetPoint(30,5.1436,1.273487244);
   graph->SetPoint(31,5.14855,1.255180157);
   graph->SetPoint(32,5.1535,1.237136245);
   graph->SetPoint(33,5.15845,1.219351724);
   graph->SetPoint(34,5.1634,1.201822866);
   graph->SetPoint(35,5.16835,1.184545995);
   graph->SetPoint(36,5.1733,1.167517488);
   graph->SetPoint(37,5.17825,1.150733775);
   graph->SetPoint(38,5.1832,1.134191338);
   graph->SetPoint(39,5.18815,1.117886707);
   graph->SetPoint(40,5.1931,1.101816465);
   graph->SetPoint(41,5.19805,1.085977241);
   graph->SetPoint(42,5.203,1.070365715);
   graph->SetPoint(43,5.20795,1.054978613);
   graph->SetPoint(44,5.2129,1.03981271);
   graph->SetPoint(45,5.21785,1.024864824);
   graph->SetPoint(46,5.2228,1.010131823);
   graph->SetPoint(47,5.22775,0.9956106168);
   graph->SetPoint(48,5.2327,0.9812981611);
   graph->SetPoint(49,5.23765,0.9671914548);
   graph->SetPoint(50,5.2426,0.9532875403);
   graph->SetPoint(51,5.24755,0.9395835023);
   graph->SetPoint(52,5.2525,0.9260764675);
   graph->SetPoint(53,5.25745,0.9127636038);
   graph->SetPoint(54,5.2624,0.8996421199);
   graph->SetPoint(55,5.26735,0.8867092646);
   graph->SetPoint(56,5.2723,0.8739623263);
   graph->SetPoint(57,5.27725,0.8613986324);
   graph->SetPoint(58,5.2822,0.8490155485);
   graph->SetPoint(59,5.28715,0.8368104783);
   graph->SetPoint(60,5.2921,0.8247808628);
   graph->SetPoint(61,5.29705,0.8129241796);
   graph->SetPoint(62,5.302,0.8012379429);
   graph->SetPoint(63,5.30695,0.7897197024);
   graph->SetPoint(64,5.3119,0.7783670429);
   graph->SetPoint(65,5.31685,0.7671775843);
   graph->SetPoint(66,5.3218,0.7561489803);
   graph->SetPoint(67,5.32675,0.7452789186);
   graph->SetPoint(68,5.3317,0.7345651201);
   graph->SetPoint(69,5.33665,0.7240053384);
   graph->SetPoint(70,5.3416,0.7135973594);
   graph->SetPoint(71,5.34655,0.703339001);
   graph->SetPoint(72,5.3515,0.6932281121);
   graph->SetPoint(73,5.35645,0.6832625728);
   graph->SetPoint(74,5.3614,0.6734402938);
   graph->SetPoint(75,5.36635,0.6637592154);
   graph->SetPoint(76,5.3713,0.6542173079);
   graph->SetPoint(77,5.37625,0.6448125707);
   graph->SetPoint(78,5.3812,0.6355430317);
   graph->SetPoint(79,5.38615,0.6264067476);
   graph->SetPoint(80,5.3911,0.6174018026);
   graph->SetPoint(81,5.39605,0.6085263087);
   graph->SetPoint(82,5.401,0.5997784049);
   graph->SetPoint(83,5.40595,0.5911562571);
   graph->SetPoint(84,5.4109,0.5826580575);
   graph->SetPoint(85,5.41585,0.5742820242);
   graph->SetPoint(86,5.4208,0.5660264011);
   graph->SetPoint(87,5.42575,0.5578894571);
   graph->SetPoint(88,5.4307,0.5498694862);
   graph->SetPoint(89,5.43565,0.5419648069);
   graph->SetPoint(90,5.4406,0.5341737617);
   graph->SetPoint(91,5.44555,0.5264947171);
   graph->SetPoint(92,5.4505,0.5189260631);
   graph->SetPoint(93,5.45545,0.5114662126);
   graph->SetPoint(94,5.4604,0.5041136017);
   graph->SetPoint(95,5.46535,0.4968666886);
   graph->SetPoint(96,5.4703,0.4897239539);
   graph->SetPoint(97,5.47525,0.4826839);
   graph->SetPoint(98,5.4802,0.4757450508);
   graph->SetPoint(99,5.48515,0.4689059514);
   graph->SetPoint(100,5.4901,0.4621651678);
   graph->SetPoint(101,5.49505,0.4555212868);
   graph->SetPoint(102,5.5,0.4489729152);
   graph->SetPoint(103,5.5,0.4489729152);
   graph->SetPoint(104,5.50495,0.4489729152);
   graph->SetPoint(105,5.50495,0);
   
   TH1F *Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111 = new TH1F("Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111","Projection of g+a",106,4.94956,5.55544);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->SetMinimum(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->SetMaximum(2.101194);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->SetDirectory(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->SetStats(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]7111);
   
   graph->Draw("l");
   
   graph = new TGraph(154);
   graph->SetName("_Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetPoint(0,5.00005,0);
   graph->SetPoint(1,5.00005,3.60106873e-289);
   graph->SetPoint(2,5.005,3.60106873e-289);
   graph->SetPoint(3,5.00995,6.682684686e-279);
   graph->SetPoint(4,5.0149,8.095878807e-269);
   graph->SetPoint(5,5.01985,6.402808242e-259);
   graph->SetPoint(6,5.0248,3.305753459e-249);
   graph->SetPoint(7,5.02975,1.114201902e-239);
   graph->SetPoint(8,5.0347,2.451606696e-230);
   graph->SetPoint(9,5.03965,3.521528202e-221);
   graph->SetPoint(10,5.0446,3.302212458e-212);
   graph->SetPoint(11,5.04955,2.021493369e-203);
   graph->SetPoint(12,5.0545,8.078544083e-195);
   graph->SetPoint(13,5.05945,2.107595905e-186);
   graph->SetPoint(14,5.0644,3.589509126e-178);
   graph->SetPoint(15,5.06935,3.990949626e-170);
   graph->SetPoint(16,5.0743,2.896749224e-162);
   graph->SetPoint(17,5.07925,1.372584282e-154);
   graph->SetPoint(18,5.0842,4.24581055e-147);
   graph->SetPoint(19,5.08915,8.573845853e-140);
   graph->SetPoint(20,5.0941,1.130275202e-132);
   graph->SetPoint(21,5.09905,9.727163058e-126);
   graph->SetPoint(22,5.104,5.464892982e-119);
   graph->SetPoint(23,5.10895,2.004336319e-112);
   graph->SetPoint(24,5.1139,4.799024853e-106);
   graph->SetPoint(25,5.11885,7.501167629e-100);
   graph->SetPoint(26,5.1238,7.654171896e-94);
   graph->SetPoint(27,5.12875,5.098718328e-88);
   graph->SetPoint(28,5.1337,2.217263453e-82);
   graph->SetPoint(29,5.13865,6.294584171e-77);
   graph->SetPoint(30,5.1436,1.166568542e-71);
   graph->SetPoint(31,5.14855,1.411389704e-66);
   graph->SetPoint(32,5.1535,1.114749017e-61);
   graph->SetPoint(33,5.15845,5.747787712e-57);
   graph->SetPoint(34,5.1634,1.934718614e-52);
   graph->SetPoint(35,5.16835,4.251364768e-48);
   graph->SetPoint(36,5.1733,6.098631563e-44);
   graph->SetPoint(37,5.17825,5.711233202e-40);
   graph->SetPoint(38,5.1832,3.49157085e-36);
   graph->SetPoint(39,5.18815,1.39349461e-32);
   graph->SetPoint(40,5.1931,3.630640066e-29);
   graph->SetPoint(41,5.19805,6.17525033e-26);
   graph->SetPoint(42,5.203,6.856767252e-23);
   graph->SetPoint(43,5.20795,4.970244083e-20);
   graph->SetPoint(44,5.2129,2.351957635e-17);
   graph->SetPoint(45,5.21785,7.265654484e-15);
   graph->SetPoint(46,5.2228,1.465255825e-12);
   graph->SetPoint(47,5.22775,1.929059577e-10);
   graph->SetPoint(48,5.2327,1.657949482e-08);
   graph->SetPoint(49,5.23765,9.302301571e-07);
   graph->SetPoint(50,5.2426,3.407242192e-05);
   graph->SetPoint(51,5.24755,0.0008147212875);
   graph->SetPoint(52,5.2525,0.01271770045);
   graph->SetPoint(53,5.254975,0.04282091137);
   graph->SetPoint(54,5.25745,0.1296035057);
   graph->SetPoint(55,5.2586875,0.2166339297);
   graph->SetPoint(56,5.259925,0.3525825368);
   graph->SetPoint(57,5.2611625,0.5587527973);
   graph->SetPoint(58,5.2624,0.8621904625);
   graph->SetPoint(59,5.2636375,1.295422125);
   graph->SetPoint(60,5.264875,1.89515178);
   graph->SetPoint(61,5.26549375,2.269444485);
   graph->SetPoint(62,5.2661125,2.699611547);
   graph->SetPoint(63,5.26673125,3.189988657);
   graph->SetPoint(64,5.26735,3.744407861);
   graph->SetPoint(65,5.26796875,4.365995722);
   graph->SetPoint(66,5.2685875,5.056961081);
   graph->SetPoint(67,5.26920625,5.818379771);
   graph->SetPoint(68,5.269825,6.649985005);
   graph->SetPoint(69,5.27044375,7.549973292);
   graph->SetPoint(70,5.2710625,8.514836489);
   graph->SetPoint(71,5.27168125,9.539230826);
   graph->SetPoint(72,5.2723,10.61589345);
   graph->SetPoint(73,5.2735375,12.88728346);
   graph->SetPoint(74,5.274775,15.23318804);
   graph->SetPoint(75,5.2760125,17.53253913);
   graph->SetPoint(76,5.27663125,18.62220253);
   graph->SetPoint(77,5.27725,19.6482295);
   graph->SetPoint(78,5.27786875,20.59311036);
   graph->SetPoint(79,5.2784875,21.44009077);
   graph->SetPoint(80,5.27910625,22.17366287);
   graph->SetPoint(81,5.279725,22.78003614);
   graph->SetPoint(82,5.28034375,23.24756792);
   graph->SetPoint(83,5.2809625,23.56713501);
   graph->SetPoint(84,5.28158125,23.73242965);
   graph->SetPoint(85,5.2822,23.7401666);
   graph->SetPoint(86,5.28281875,23.59019173);
   graph->SetPoint(87,5.2834375,23.28548709);
   graph->SetPoint(88,5.28405625,22.83207231);
   graph->SetPoint(89,5.284675,22.23880687);
   graph->SetPoint(90,5.28529375,21.51710223);
   graph->SetPoint(91,5.2859125,20.68055699);
   graph->SetPoint(92,5.28653125,19.74453123);
   graph->SetPoint(93,5.28715,18.72567887);
   graph->SetPoint(94,5.2921,9.642393457);
   graph->SetPoint(95,5.29271875,8.612533503);
   graph->SetPoint(96,5.2933375,7.641579712);
   graph->SetPoint(97,5.29395625,6.735060777);
   graph->SetPoint(98,5.294575,5.896659338);
   graph->SetPoint(99,5.29519375,5.128338763);
   graph->SetPoint(100,5.2958125,4.430507958);
   graph->SetPoint(101,5.29643125,3.802213365);
   graph->SetPoint(102,5.29705,3.241347512);
   graph->SetPoint(103,5.29766875,2.744864145);
   graph->SetPoint(104,5.2982875,2.308991112);
   graph->SetPoint(105,5.29890625,1.929433507);
   graph->SetPoint(106,5.299525,1.601561127);
   graph->SetPoint(107,5.3007625,1.081656511);
   graph->SetPoint(108,5.302,0.7113114675);
   graph->SetPoint(109,5.3032375,0.455464826);
   graph->SetPoint(110,5.304475,0.2839713124);
   graph->SetPoint(111,5.30695,0.101903123);
   graph->SetPoint(112,5.3119,0.009530012833);
   graph->SetPoint(113,5.31685,0.000581846072);
   graph->SetPoint(114,5.3218,2.31908249e-05);
   graph->SetPoint(115,5.32675,6.034172976e-07);
   graph->SetPoint(116,5.3317,1.024973844e-08);
   graph->SetPoint(117,5.33665,1.136583323e-10);
   graph->SetPoint(118,5.3416,8.227790865e-13);
   graph->SetPoint(119,5.34655,3.888290264e-15);
   graph->SetPoint(120,5.3515,1.199575481e-17);
   graph->SetPoint(121,5.35645,2.415961179e-20);
   graph->SetPoint(122,5.3614,3.176477558e-23);
   graph->SetPoint(123,5.36635,2.726434697e-26);
   graph->SetPoint(124,5.3713,1.527699292e-29);
   graph->SetPoint(125,5.37625,5.588228084e-33);
   graph->SetPoint(126,5.3812,1.334454709e-36);
   graph->SetPoint(127,5.38615,2.080305044e-40);
   graph->SetPoint(128,5.3911,2.117111223e-44);
   graph->SetPoint(129,5.39605,1.406545532e-48);
   graph->SetPoint(130,5.401,6.100386977e-53);
   graph->SetPoint(131,5.40595,1.727246987e-57);
   graph->SetPoint(132,5.4109,3.192603395e-62);
   graph->SetPoint(133,5.41585,3.852378649e-67);
   graph->SetPoint(134,5.4208,3.034634787e-72);
   graph->SetPoint(135,5.42575,1.560548841e-77);
   graph->SetPoint(136,5.4307,5.238920012e-83);
   graph->SetPoint(137,5.43565,1.148152666e-88);
   graph->SetPoint(138,5.4406,1.642672469e-94);
   graph->SetPoint(139,5.44555,1.534248781e-100);
   graph->SetPoint(140,5.4505,9.354790458e-107);
   graph->SetPoint(141,5.45545,3.723623907e-113);
   graph->SetPoint(142,5.4604,9.675892276e-120);
   graph->SetPoint(143,5.46535,1.641382157e-126);
   graph->SetPoint(144,5.4703,1.817698547e-133);
   graph->SetPoint(145,5.47525,1.314097173e-140);
   graph->SetPoint(146,5.4802,6.201925866e-148);
   graph->SetPoint(147,5.48515,1.910817143e-155);
   graph->SetPoint(148,5.4901,3.843307701e-163);
   graph->SetPoint(149,5.49505,5.04643463e-171);
   graph->SetPoint(150,5.5,4.325712151e-179);
   graph->SetPoint(151,5.5,4.325712151e-179);
   graph->SetPoint(152,5.50495,4.325712151e-179);
   graph->SetPoint(153,5.50495,0);
   
   TH1F *Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212 = new TH1F("Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212","Projection of g+a",154,4.94956,5.55544);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->SetMinimum(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->SetMaximum(26.11418);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->SetDirectory(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->SetStats(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]7212);
   
   graph->Draw("l");
   
   graph = new TGraph(106);
   graph->SetName("_Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,5.00005,0);
   graph->SetPoint(1,5.00005,13.11810267);
   graph->SetPoint(2,5.005,13.11810267);
   graph->SetPoint(3,5.00995,12.96085903);
   graph->SetPoint(4,5.0149,12.82440104);
   graph->SetPoint(5,5.01985,12.70675307);
   graph->SetPoint(6,5.0248,12.60563204);
   graph->SetPoint(7,5.02975,12.5185516);
   graph->SetPoint(8,5.0347,12.44292501);
   graph->SetPoint(9,5.03965,12.3761656);
   graph->SetPoint(10,5.0446,12.31578468);
   graph->SetPoint(11,5.04955,12.25948681);
   graph->SetPoint(12,5.0545,12.20526196);
   graph->SetPoint(13,5.05945,12.15147352);
   graph->SetPoint(14,5.0644,12.09693973);
   graph->SetPoint(15,5.06935,12.04100484);
   graph->SetPoint(16,5.0743,11.983595);
   graph->SetPoint(17,5.07925,11.92525309);
   graph->SetPoint(18,5.0842,11.86714645);
   graph->SetPoint(19,5.08915,11.8110423);
   graph->SetPoint(20,5.0941,11.75924711);
   graph->SetPoint(21,5.09905,11.71450911);
   graph->SetPoint(22,5.104,11.67988566);
   graph->SetPoint(23,5.10895,11.65858112);
   graph->SetPoint(24,5.1139,11.65376369);
   graph->SetPoint(25,5.11885,11.66837206);
   graph->SetPoint(26,5.1238,11.70492444);
   graph->SetPoint(27,5.12875,11.76534254);
   graph->SetPoint(28,5.1337,11.85080221);
   graph->SetPoint(29,5.13865,11.96162002);
   graph->SetPoint(30,5.1436,12.09718243);
   graph->SetPoint(31,5.14855,12.2559204);
   graph->SetPoint(32,5.1535,12.43532894);
   graph->SetPoint(33,5.15845,12.63202817);
   graph->SetPoint(34,5.1634,12.84185983);
   graph->SetPoint(35,5.16835,13.06001174);
   graph->SetPoint(36,5.1733,13.28115024);
   graph->SetPoint(37,5.17825,13.49962468);
   graph->SetPoint(38,5.1832,13.70955867);
   graph->SetPoint(39,5.18815,13.90505824);
   graph->SetPoint(40,5.1931,14.08035722);
   graph->SetPoint(41,5.19805,14.22996614);
   graph->SetPoint(42,5.203,14.34881059);
   graph->SetPoint(43,5.20795,14.43235688);
   graph->SetPoint(44,5.2129,14.47672315);
   graph->SetPoint(45,5.21785,14.47877339);
   graph->SetPoint(46,5.2228,14.43620265);
   graph->SetPoint(47,5.22775,14.34754633);
   graph->SetPoint(48,5.2327,14.21227368);
   graph->SetPoint(49,5.23765,14.03074424);
   graph->SetPoint(50,5.2426,13.80419243);
   graph->SetPoint(51,5.24755,13.53467321);
   graph->SetPoint(52,5.2525,13.22498201);
   graph->SetPoint(53,5.25745,12.87855197);
   graph->SetPoint(54,5.2624,12.49933331);
   graph->SetPoint(55,5.26735,12.09166042);
   graph->SetPoint(56,5.2723,11.66011314);
   graph->SetPoint(57,5.27725,11.20937869);
   graph->SetPoint(58,5.2822,10.74412066);
   graph->SetPoint(59,5.28715,10.26886033);
   graph->SetPoint(60,5.2921,9.787874846);
   graph->SetPoint(61,5.29705,9.30511519);
   graph->SetPoint(62,5.302,8.824145701);
   graph->SetPoint(63,5.30695,8.348105378);
   graph->SetPoint(64,5.3119,7.879690054);
   graph->SetPoint(65,5.31685,7.4211535);
   graph->SetPoint(66,5.3218,6.974324748);
   graph->SetPoint(67,5.32675,6.540638434);
   graph->SetPoint(68,5.3317,6.121174711);
   graph->SetPoint(69,5.33665,5.71670528);
   graph->SetPoint(70,5.3416,5.327742278);
   graph->SetPoint(71,5.34655,4.954587096);
   graph->SetPoint(72,5.3515,4.59737666);
   graph->SetPoint(73,5.35645,4.256125233);
   graph->SetPoint(74,5.3614,3.930760354);
   graph->SetPoint(75,5.36635,3.62115208);
   graph->SetPoint(76,5.3713,3.327135218);
   graph->SetPoint(77,5.37625,3.048524698);
   graph->SetPoint(78,5.3812,2.785124635);
   graph->SetPoint(79,5.38615,2.536731907);
   graph->SetPoint(80,5.3911,2.303135296);
   graph->SetPoint(81,5.39605,2.084111354);
   graph->SetPoint(82,5.401,1.879418166);
   graph->SetPoint(83,5.40595,1.688788127);
   graph->SetPoint(84,5.4109,1.511920762);
   graph->SetPoint(85,5.41585,1.348476395);
   graph->SetPoint(86,5.4208,1.198071343);
   graph->SetPoint(87,5.42575,1.060275051);
   graph->SetPoint(88,5.4307,0.9346094087);
   graph->SetPoint(89,5.43565,0.8205502819);
   graph->SetPoint(90,5.4406,0.7175311437);
   graph->SetPoint(91,5.44555,0.6249485424);
   graph->SetPoint(92,5.4505,0.5421690596);
   graph->SetPoint(93,5.45545,0.4685373483);
   graph->SetPoint(94,5.4604,0.4033848171);
   graph->SetPoint(95,5.46535,0.3460385364);
   graph->SetPoint(96,5.4703,0.2958299722);
   graph->SetPoint(97,5.47525,0.2521032059);
   graph->SetPoint(98,5.4802,0.214222365);
   graph->SetPoint(99,5.48515,0.1815780568);
   graph->SetPoint(100,5.4901,0.1535926746);
   graph->SetPoint(101,5.49505,0.12972451);
   graph->SetPoint(102,5.5,0.10947067);
   graph->SetPoint(103,5.5,0.10947067);
   graph->SetPoint(104,5.50495,0.10947067);
   graph->SetPoint(105,5.50495,0);
   
   TH1F *Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313 = new TH1F("Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313","Projection of g+a",106,4.94956,5.55544);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->SetMinimum(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->SetMaximum(15.92665);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->SetDirectory(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->SetStats(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]7313);
   
   graph->Draw("l");
   
   graph = new TGraph(106);
   graph->SetName("_Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetPoint(0,5.00005,0);
   graph->SetPoint(1,5.00005,15.02827942);
   graph->SetPoint(2,5.005,15.02827942);
   graph->SetPoint(3,5.00995,14.84357593);
   graph->SetPoint(4,5.0149,14.68005284);
   graph->SetPoint(5,5.01985,14.53572884);
   graph->SetPoint(6,5.0248,14.40831527);
   graph->SetPoint(7,5.02975,14.29532026);
   graph->SetPoint(8,5.0347,14.19415163);
   graph->SetPoint(9,5.03965,14.10221736);
   graph->SetPoint(10,5.0446,14.01702349);
   graph->SetPoint(11,5.04955,13.93626936);
   graph->SetPoint(12,5.0545,13.85793983);
   graph->SetPoint(13,5.05945,13.78039323);
   graph->SetPoint(14,5.0644,13.70244282);
   graph->SetPoint(15,5.06935,13.62342793);
   graph->SetPoint(16,5.0743,13.54326988);
   graph->SetPoint(17,5.07925,13.46250677);
   graph->SetPoint(18,5.0842,13.38230126);
   graph->SetPoint(19,5.08915,13.30441591);
   graph->SetPoint(20,5.0941,13.23115266);
   graph->SetPoint(21,5.09905,13.1652552);
   graph->SetPoint(22,5.104,13.10977646);
   graph->SetPoint(23,5.10895,13.06791645);
   graph->SetPoint(24,5.1139,13.04283904);
   graph->SetPoint(25,5.11885,13.03747868);
   graph->SetPoint(26,5.1238,13.05434939);
   graph->SetPoint(27,5.12875,13.09536876);
   graph->SetPoint(28,5.1337,13.16170856);
   graph->SetPoint(29,5.13865,13.25368136);
   graph->SetPoint(30,5.1436,13.37066968);
   graph->SetPoint(31,5.14855,13.51110056);
   graph->SetPoint(32,5.1535,13.67246518);
   graph->SetPoint(33,5.15845,13.8513799);
   graph->SetPoint(34,5.1634,14.0436827);
   graph->SetPoint(35,5.16835,14.24455773);
   graph->SetPoint(36,5.1733,14.44866773);
   graph->SetPoint(37,5.17825,14.65035845);
   graph->SetPoint(38,5.1832,14.84375001);
   graph->SetPoint(39,5.18815,15.02294495);
   graph->SetPoint(40,5.1931,15.18217368);
   graph->SetPoint(41,5.19805,15.31594338);
   graph->SetPoint(42,5.203,15.4191763);
   graph->SetPoint(43,5.20795,15.4873355);
   graph->SetPoint(44,5.2129,15.51653586);
   graph->SetPoint(45,5.21785,15.50363821);
   graph->SetPoint(46,5.2228,15.44633448);
   graph->SetPoint(47,5.22775,15.34315695);
   graph->SetPoint(48,5.2327,15.19357184);
   graph->SetPoint(49,5.23765,14.9979357);
   graph->SetPoint(50,5.2426,14.75747997);
   graph->SetPoint(51,5.24755,14.47425671);
   graph->SetPoint(52,5.2525,14.15105847);
   graph->SetPoint(53,5.25745,13.79131557);
   graph->SetPoint(54,5.2624,13.39897543);
   graph->SetPoint(55,5.26735,12.97836969);
   graph->SetPoint(56,5.2723,12.53407546);
   graph->SetPoint(57,5.27725,12.07077732);
   graph->SetPoint(58,5.2822,11.5931362);
   graph->SetPoint(59,5.28715,11.10567081);
   graph->SetPoint(60,5.2921,10.61265571);
   graph->SetPoint(61,5.29705,10.11803937);
   graph->SetPoint(62,5.302,9.625383644);
   graph->SetPoint(63,5.30695,9.137825081);
   graph->SetPoint(64,5.3119,8.658057097);
   graph->SetPoint(65,5.31685,8.188331084);
   graph->SetPoint(66,5.3218,7.730473728);
   graph->SetPoint(67,5.32675,7.285917353);
   graph->SetPoint(68,5.3317,6.855739831);
   graph->SetPoint(69,5.33665,6.440710618);
   graph->SetPoint(70,5.3416,6.041339638);
   graph->SetPoint(71,5.34655,5.657926097);
   graph->SetPoint(72,5.3515,5.290604772);
   graph->SetPoint(73,5.35645,4.939387806);
   graph->SetPoint(74,5.3614,4.604200648);
   graph->SetPoint(75,5.36635,4.284911296);
   graph->SetPoint(76,5.3713,3.981352526);
   graph->SetPoint(77,5.37625,3.693337268);
   graph->SetPoint(78,5.3812,3.420667667);
   graph->SetPoint(79,5.38615,3.163138654);
   graph->SetPoint(80,5.3911,2.920537098);
   graph->SetPoint(81,5.39605,2.692637663);
   graph->SetPoint(82,5.401,2.47919657);
   graph->SetPoint(83,5.40595,2.279944384);
   graph->SetPoint(84,5.4109,2.09457882);
   graph->SetPoint(85,5.41585,1.922758419);
   graph->SetPoint(86,5.4208,1.764097744);
   graph->SetPoint(87,5.42575,1.618164508);
   graph->SetPoint(88,5.4307,1.484478895);
   graph->SetPoint(89,5.43565,1.362515089);
   graph->SetPoint(90,5.4406,1.251704905);
   graph->SetPoint(91,5.44555,1.151443259);
   graph->SetPoint(92,5.4505,1.061095123);
   graph->SetPoint(93,5.45545,0.9800035609);
   graph->SetPoint(94,5.4604,0.9074984187);
   graph->SetPoint(95,5.46535,0.842905225);
   graph->SetPoint(96,5.4703,0.7855539261);
   graph->SetPoint(97,5.47525,0.7347871059);
   graph->SetPoint(98,5.4802,0.6899674157);
   graph->SetPoint(99,5.48515,0.6504840081);
   graph->SetPoint(100,5.4901,0.6157578424);
   graph->SetPoint(101,5.49505,0.5852457968);
   graph->SetPoint(102,5.5,0.5584435852);
   graph->SetPoint(103,5.5,0.5584435852);
   graph->SetPoint(104,5.50495,0.5584435852);
   graph->SetPoint(105,5.50495,0);
   
   TH1F *Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414 = new TH1F("Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414","Projection of g+a",106,4.94956,5.55544);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->SetMinimum(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->SetMaximum(17.06819);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->SetDirectory(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->SetStats(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]7414);
   
   graph->Draw("l");
   
   graph = new TGraph(141);
   graph->SetName("_Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetPoint(0,5.00005,0);
   graph->SetPoint(1,5.00005,15.02827942);
   graph->SetPoint(2,5.005,15.02827942);
   graph->SetPoint(3,5.00995,14.84357593);
   graph->SetPoint(4,5.0149,14.68005284);
   graph->SetPoint(5,5.01985,14.53572884);
   graph->SetPoint(6,5.0248,14.40831527);
   graph->SetPoint(7,5.02975,14.29532026);
   graph->SetPoint(8,5.0347,14.19415163);
   graph->SetPoint(9,5.03965,14.10221736);
   graph->SetPoint(10,5.0446,14.01702349);
   graph->SetPoint(11,5.04955,13.93626936);
   graph->SetPoint(12,5.0545,13.85793983);
   graph->SetPoint(13,5.05945,13.78039323);
   graph->SetPoint(14,5.0644,13.70244282);
   graph->SetPoint(15,5.06935,13.62342793);
   graph->SetPoint(16,5.0743,13.54326988);
   graph->SetPoint(17,5.07925,13.46250677);
   graph->SetPoint(18,5.0842,13.38230126);
   graph->SetPoint(19,5.08915,13.30441591);
   graph->SetPoint(20,5.0941,13.23115266);
   graph->SetPoint(21,5.09905,13.1652552);
   graph->SetPoint(22,5.104,13.10977646);
   graph->SetPoint(23,5.10895,13.06791645);
   graph->SetPoint(24,5.1139,13.04283904);
   graph->SetPoint(25,5.11885,13.03747868);
   graph->SetPoint(26,5.1238,13.05434939);
   graph->SetPoint(27,5.12875,13.09536876);
   graph->SetPoint(28,5.1337,13.16170856);
   graph->SetPoint(29,5.13865,13.25368136);
   graph->SetPoint(30,5.1436,13.37066968);
   graph->SetPoint(31,5.14855,13.51110056);
   graph->SetPoint(32,5.1535,13.67246518);
   graph->SetPoint(33,5.15845,13.8513799);
   graph->SetPoint(34,5.1634,14.0436827);
   graph->SetPoint(35,5.16835,14.24455773);
   graph->SetPoint(36,5.1733,14.44866773);
   graph->SetPoint(37,5.17825,14.65035845);
   graph->SetPoint(38,5.1832,14.84375001);
   graph->SetPoint(39,5.18815,15.02294495);
   graph->SetPoint(40,5.1931,15.18217368);
   graph->SetPoint(41,5.19805,15.31594338);
   graph->SetPoint(42,5.203,15.4191763);
   graph->SetPoint(43,5.20795,15.4873355);
   graph->SetPoint(44,5.2129,15.51653586);
   graph->SetPoint(45,5.21785,15.50363821);
   graph->SetPoint(46,5.2228,15.44633448);
   graph->SetPoint(47,5.22775,15.34315695);
   graph->SetPoint(48,5.2327,15.19357185);
   graph->SetPoint(49,5.23765,14.99793663);
   graph->SetPoint(50,5.2426,14.75751404);
   graph->SetPoint(51,5.24755,14.47507144);
   graph->SetPoint(52,5.2525,14.16377617);
   graph->SetPoint(53,5.25745,13.92091455);
   graph->SetPoint(54,5.259925,13.95153473);
   graph->SetPoint(55,5.2611625,14.05863317);
   graph->SetPoint(56,5.2624,14.26116158);
   graph->SetPoint(57,5.2636375,14.59171618);
   graph->SetPoint(58,5.264875,15.08707157);
   graph->SetPoint(59,5.2661125,15.78553127);
   graph->SetPoint(60,5.26735,16.72277381);
   graph->SetPoint(61,5.2685875,17.9262922);
   graph->SetPoint(62,5.26920625,18.6326609);
   graph->SetPoint(63,5.269825,19.4088733);
   graph->SetPoint(64,5.2710625,21.16194732);
   graph->SetPoint(65,5.2723,23.14996566);
   graph->SetPoint(66,5.2735375,25.30712943);
   graph->SetPoint(67,5.274775,27.53769356);
   graph->SetPoint(68,5.2760125,29.7206632);
   graph->SetPoint(69,5.27725,31.71900399);
   graph->SetPoint(70,5.27786875,32.60486965);
   graph->SetPoint(71,5.2784875,33.39261993);
   graph->SetPoint(72,5.27910625,34.06675595);
   graph->SetPoint(73,5.279725,34.61349609);
   graph->SetPoint(74,5.28034375,35.02120657);
   graph->SetPoint(75,5.2809625,35.28077301);
   graph->SetPoint(76,5.28158125,35.38589643);
   graph->SetPoint(77,5.2822,35.33330032);
   graph->SetPoint(78,5.28281875,35.1228392);
   graph->SetPoint(79,5.2834375,34.75750371);
   graph->SetPoint(80,5.28405625,34.24332204);
   graph->SetPoint(81,5.284675,33.58916213);
   graph->SetPoint(82,5.28529375,32.80644385);
   graph->SetPoint(83,5.2859125,31.90877412);
   graph->SetPoint(84,5.28653125,30.91152131);
   graph->SetPoint(85,5.28715,29.83134748);
   graph->SetPoint(86,5.2921,20.2550472);
   graph->SetPoint(87,5.2933375,18.13058342);
   graph->SetPoint(88,5.294575,16.26197293);
   graph->SetPoint(89,5.29519375,15.43180999);
   graph->SetPoint(90,5.2958125,14.67214787);
   graph->SetPoint(91,5.29705,13.3593851);
   graph->SetPoint(92,5.2982875,12.303551);
   graph->SetPoint(93,5.299525,11.47281954);
   graph->SetPoint(94,5.3007625,10.82983957);
   graph->SetPoint(95,5.302,10.33669347);
   graph->SetPoint(96,5.3032375,9.958366526);
   graph->SetPoint(97,5.304475,9.664758156);
   graph->SetPoint(98,5.30695,9.239724646);
   graph->SetPoint(99,5.3119,8.66758711);
   graph->SetPoint(100,5.31685,8.18891293);
   graph->SetPoint(101,5.3218,7.730496919);
   graph->SetPoint(102,5.32675,7.285917956);
   graph->SetPoint(103,5.3317,6.855739841);
   graph->SetPoint(104,5.33665,6.440710619);
   graph->SetPoint(105,5.3416,6.041339638);
   graph->SetPoint(106,5.34655,5.657926097);
   graph->SetPoint(107,5.3515,5.290604772);
   graph->SetPoint(108,5.35645,4.939387806);
   graph->SetPoint(109,5.3614,4.604200648);
   graph->SetPoint(110,5.36635,4.284911296);
   graph->SetPoint(111,5.3713,3.981352526);
   graph->SetPoint(112,5.37625,3.693337268);
   graph->SetPoint(113,5.3812,3.420667667);
   graph->SetPoint(114,5.38615,3.163138654);
   graph->SetPoint(115,5.3911,2.920537098);
   graph->SetPoint(116,5.39605,2.692637663);
   graph->SetPoint(117,5.401,2.47919657);
   graph->SetPoint(118,5.40595,2.279944384);
   graph->SetPoint(119,5.4109,2.09457882);
   graph->SetPoint(120,5.41585,1.922758419);
   graph->SetPoint(121,5.4208,1.764097744);
   graph->SetPoint(122,5.42575,1.618164508);
   graph->SetPoint(123,5.4307,1.484478895);
   graph->SetPoint(124,5.43565,1.362515089);
   graph->SetPoint(125,5.4406,1.251704905);
   graph->SetPoint(126,5.44555,1.151443259);
   graph->SetPoint(127,5.4505,1.061095123);
   graph->SetPoint(128,5.45545,0.9800035609);
   graph->SetPoint(129,5.4604,0.9074984187);
   graph->SetPoint(130,5.46535,0.842905225);
   graph->SetPoint(131,5.4703,0.7855539261);
   graph->SetPoint(132,5.47525,0.7347871059);
   graph->SetPoint(133,5.4802,0.6899674157);
   graph->SetPoint(134,5.48515,0.6504840081);
   graph->SetPoint(135,5.4901,0.6157578424);
   graph->SetPoint(136,5.49505,0.5852457968);
   graph->SetPoint(137,5.5,0.5584435852);
   graph->SetPoint(138,5.5,0.5584435852);
   graph->SetPoint(139,5.50495,0.5584435852);
   graph->SetPoint(140,5.50495,0);
   
   TH1F *Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515 = new TH1F("Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515","Projection of g+a",141,4.94956,5.55544);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->SetMinimum(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->SetMaximum(38.92449);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->SetDirectory(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->SetStats(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_chi_fun1|proj_chisig]_Norm[m_b_funX,m_chi_fun1]7515);
   
   graph->Draw("l");
   
   TH1D *frame_d2e1160__6 = new TH1D("frame_d2e1160__6"," ",100,5.005,5.5);
   frame_d2e1160__6->SetBinContent(1,38.36495);
   frame_d2e1160__6->SetMinimum(0);
   frame_d2e1160__6->SetMaximum(40);
   frame_d2e1160__6->SetEntries(1);
   frame_d2e1160__6->SetDirectory(0);
   frame_d2e1160__6->SetStats(0);
   frame_d2e1160__6->GetXaxis()->SetTitle(" ");
   frame_d2e1160__6->GetXaxis()->SetNdivisions(505);
   frame_d2e1160__6->GetXaxis()->SetLabelFont(42);
   frame_d2e1160__6->GetXaxis()->SetLabelSize(0.06);
   frame_d2e1160__6->GetXaxis()->SetTitleSize(0.035);
   frame_d2e1160__6->GetXaxis()->SetTitleColor(0);
   frame_d2e1160__6->GetXaxis()->SetTitleFont(42);
   frame_d2e1160__6->GetYaxis()->SetTitle(" ");
   frame_d2e1160__6->GetYaxis()->SetNdivisions(505);
   frame_d2e1160__6->GetYaxis()->SetLabelFont(42);
   frame_d2e1160__6->GetYaxis()->SetLabelSize(0.06);
   frame_d2e1160__6->GetYaxis()->SetTitleSize(0.035);
   frame_d2e1160__6->GetYaxis()->SetTitleFont(42);
   frame_d2e1160__6->GetZaxis()->SetLabelFont(42);
   frame_d2e1160__6->GetZaxis()->SetLabelSize(0.035);
   frame_d2e1160__6->GetZaxis()->SetTitleSize(0.035);
   frame_d2e1160__6->GetZaxis()->SetTitleFont(42);
   frame_d2e1160__6->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.01,0.945,0.03502513,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   TText *text = pt->AddText(" ");
   pt->Draw();
   roo_cs1->Modified();
   roo_cs1->cd();
   roo_cs1->SetSelected(roo_cs1);
}


==> figs/Fig2b.C <==
{
//=========Macro generated from canvas: roo_cs2/roo_cs2
//=========  (Sun Mar 30 14:37:43 2014) by ROOT version5.34/10
   TCanvas *roo_cs2 = new TCanvas("roo_cs2", "roo_cs2",395,484,800,400);
   roo_cs2->Range(3.7125,-5,4.0875,45);
   roo_cs2->SetFillColor(0);
   roo_cs2->SetBorderMode(0);
   roo_cs2->SetBorderSize(2);
   roo_cs2->SetFrameBorderMode(0);
   roo_cs2->SetFrameBorderMode(0);
   
   TH1D *frame_c751920__7 = new TH1D("frame_c751920__7"," ",100,3.75,4.05);
   frame_c751920__7->SetBinContent(1,36.07217);
   frame_c751920__7->SetMinimum(0);
   frame_c751920__7->SetMaximum(40);
   frame_c751920__7->SetEntries(1);
   frame_c751920__7->SetDirectory(0);
   frame_c751920__7->SetStats(0);
   frame_c751920__7->GetXaxis()->SetTitle(" ");
   frame_c751920__7->GetXaxis()->SetNdivisions(505);
   frame_c751920__7->GetXaxis()->SetLabelFont(42);
   frame_c751920__7->GetXaxis()->SetLabelSize(0.06);
   frame_c751920__7->GetXaxis()->SetTitleSize(0.035);
   frame_c751920__7->GetXaxis()->SetTitleColor(0);
   frame_c751920__7->GetXaxis()->SetTitleFont(42);
   frame_c751920__7->GetYaxis()->SetTitle(" ");
   frame_c751920__7->GetYaxis()->SetNdivisions(505);
   frame_c751920__7->GetYaxis()->SetLabelFont(42);
   frame_c751920__7->GetYaxis()->SetLabelSize(0.06);
   frame_c751920__7->GetYaxis()->SetTitleSize(0.035);
   frame_c751920__7->GetYaxis()->SetTitleFont(42);
   frame_c751920__7->GetZaxis()->SetLabelFont(42);
   frame_c751920__7->GetZaxis()->SetLabelSize(0.035);
   frame_c751920__7->GetZaxis()->SetTitleSize(0.035);
   frame_c751920__7->GetZaxis()->SetTitleFont(42);
   frame_c751920__7->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(30);
   grae->SetName("h_ds_CutRange[proj_bsig]");
   grae->SetTitle("Histogram of ds_plot__m_chi_fun1");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetPoint(0,3.755,0);
   grae->SetPointError(0,0.005,0.005,0,1.147874);
   grae->SetPoint(1,3.765,0);
   grae->SetPointError(1,0.005,0.005,0,1.147874);
   grae->SetPoint(2,3.775,0);
   grae->SetPointError(2,0.005,0.005,0,1.147874);
   grae->SetPoint(3,3.785,0);
   grae->SetPointError(3,0.005,0.005,0,1.147874);
   grae->SetPoint(4,3.795,0);
   grae->SetPointError(4,0.005,0.005,0,1.147874);
   grae->SetPoint(5,3.805,0);
   grae->SetPointError(5,0.005,0.005,0,1.147874);
   grae->SetPoint(6,3.815,4);
   grae->SetPointError(6,0.005,0.005,1.914339,3.162753);
   grae->SetPoint(7,3.825,6);
   grae->SetPointError(7,0.005,0.005,2.379931,3.583642);
   grae->SetPoint(8,3.835,3);
   grae->SetPointError(8,0.005,0.005,1.632705,2.918186);
   grae->SetPoint(9,3.845,4);
   grae->SetPointError(9,0.005,0.005,1.914339,3.162753);
   grae->SetPoint(10,3.855,9);
   grae->SetPointError(10,0.005,0.005,2.943461,4.110204);
   grae->SetPoint(11,3.865,16);
   grae->SetPointError(11,0.005,0.005,3.957801,5.083066);
   grae->SetPoint(12,3.875,15);
   grae->SetPointError(12,0.005,0.005,3.82938,4.958738);
   grae->SetPoint(13,3.885,9);
   grae->SetPointError(13,0.005,0.005,2.943461,4.110204);
   grae->SetPoint(14,3.895,10);
   grae->SetPointError(14,0.005,0.005,3.108694,4.26695);
   grae->SetPoint(15,3.905,10);
   grae->SetPointError(15,0.005,0.005,3.108694,4.26695);
   grae->SetPoint(16,3.915,5);
   grae->SetPointError(16,0.005,0.005,2.159691,3.382473);
   grae->SetPoint(17,3.925,12);
   grae->SetPointError(17,0.005,0.005,3.415266,4.559819);
   grae->SetPoint(18,3.935,5);
   grae->SetPointError(18,0.005,0.005,2.159691,3.382473);
   grae->SetPoint(19,3.945,15);
   grae->SetPointError(19,0.005,0.005,3.82938,4.958738);
   grae->SetPoint(20,3.955,19);
   grae->SetPointError(20,0.005,0.005,4.320219,5.435196);
   grae->SetPoint(21,3.965,23);
   grae->SetPointError(21,0.005,0.005,4.760717,5.865235);
   grae->SetPoint(22,3.975,19);
   grae->SetPointError(22,0.005,0.005,4.320219,5.435196);
   grae->SetPoint(23,3.985,14);
   grae->SetPointError(23,0.005,0.005,3.6965,4.830381);
   grae->SetPoint(24,3.995,28);
   grae->SetPointError(24,0.005,0.005,5.259711,6.354446);
   grae->SetPoint(25,4.005,19);
   grae->SetPointError(25,0.005,0.005,4.320219,5.435196);
   grae->SetPoint(26,4.015,22);
   grae->SetPointError(26,0.005,0.005,4.654502,5.761366);
   grae->SetPoint(27,4.025,22);
   grae->SetPointError(27,0.005,0.005,4.654502,5.761366);
   grae->SetPoint(28,4.035,16);
   grae->SetPointError(28,0.005,0.005,3.957801,5.083066);
   grae->SetPoint(29,4.045,21);
   grae->SetPointError(29,0.005,0.005,4.545807,5.655182);
   
   TH1F *Graph_Graph_h_ds_CutRange[proj_bsig]174 = new TH1F("Graph_Graph_h_ds_CutRange[proj_bsig]174","Histogram of ds_plot__m_chi_fun1",100,3.72,4.08);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->SetMinimum(0);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->SetMaximum(37.78989);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->SetDirectory(0);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->SetStats(0);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetXaxis()->SetLabelFont(42);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetXaxis()->SetTitleColor(0);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetXaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetYaxis()->SetLabelFont(42);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetYaxis()->SetTitleFont(42);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetZaxis()->SetLabelFont(42);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_h_ds_CutRange[proj_bsig]174->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph_h_ds_CutRange[proj_bsig]174);
   
   grae->Draw("p");
   
   TGraph *graph = new TGraph(106);
   graph->SetName("_Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(2);
   graph->SetPoint(0,3.747,0);
   graph->SetPoint(1,3.747,0);
   graph->SetPoint(2,3.75,0);
   graph->SetPoint(3,3.753,5.462707637e-06);
   graph->SetPoint(4,3.756,4.370161034e-05);
   graph->SetPoint(5,3.759,0.0001474928778);
   graph->SetPoint(6,3.762,0.0003496126797);
   graph->SetPoint(7,3.765,0.0006828371858);
   graph->SetPoint(8,3.768,0.001179942566);
   graph->SetPoint(9,3.771,0.001873704989);
   graph->SetPoint(10,3.774,0.002796900626);
   graph->SetPoint(11,3.777,0.003982305645);
   graph->SetPoint(12,3.78,0.005462696217);
   graph->SetPoint(13,3.783,0.007270848512);
   graph->SetPoint(14,3.786,0.009439538698);
   graph->SetPoint(15,3.789,0.01200154295);
   graph->SetPoint(16,3.792,0.01498963743);
   graph->SetPoint(17,3.795,0.01843659831);
   graph->SetPoint(18,3.798,0.02237520176);
   graph->SetPoint(19,3.801,0.02683822395);
   graph->SetPoint(20,3.804,0.03185844105);
   graph->SetPoint(21,3.807,0.03746862923);
   graph->SetPoint(22,3.81,0.04370156466);
   graph->SetPoint(23,3.813,0.05059002351);
   graph->SetPoint(24,3.816,0.05816678195);
   graph->SetPoint(25,3.819,0.06646461615);
   graph->SetPoint(26,3.822,0.07551630227);
   graph->SetPoint(27,3.825,0.0853546165);
   graph->SetPoint(28,3.828,0.09601233499);
   graph->SetPoint(29,3.831,0.1075222339);
   graph->SetPoint(30,3.834,0.1199170895);
   graph->SetPoint(31,3.837,0.1332296778);
   graph->SetPoint(32,3.84,0.147492775);
   graph->SetPoint(33,3.843,0.1627391574);
   graph->SetPoint(34,3.846,0.1790016011);
   graph->SetPoint(35,3.849,0.1963128822);
   graph->SetPoint(36,3.852,0.2147057769);
   graph->SetPoint(37,3.855,0.2342130615);
   graph->SetPoint(38,3.858,0.254867512);
   graph->SetPoint(39,3.861,0.2767019046);
   graph->SetPoint(40,3.864,0.2997490155);
   graph->SetPoint(41,3.867,0.3240416209);
   graph->SetPoint(42,3.87,0.349612497);
   graph->SetPoint(43,3.873,0.3764944199);
   graph->SetPoint(44,3.876,0.4047201657);
   graph->SetPoint(45,3.879,0.4343225107);
   graph->SetPoint(46,3.882,0.465334231);
   graph->SetPoint(47,3.885,0.4977881029);
   graph->SetPoint(48,3.888,0.5317169023);
   graph->SetPoint(49,3.891,0.5671534057);
   graph->SetPoint(50,3.894,0.604130389);
   graph->SetPoint(51,3.897,0.6426806284);
   graph->SetPoint(52,3.9,0.6828369003);
   graph->SetPoint(53,3.903,0.7246319806);
   graph->SetPoint(54,3.906,0.7680986456);
   graph->SetPoint(55,3.909,0.8132696715);
   graph->SetPoint(56,3.912,0.8601778343);
   graph->SetPoint(57,3.915,0.9088559104);
   graph->SetPoint(58,3.918,0.9593366758);
   graph->SetPoint(59,3.921,1.011652907);
   graph->SetPoint(60,3.924,1.065837379);
   graph->SetPoint(61,3.927,1.12192287);
   graph->SetPoint(62,3.93,1.179942155);
   graph->SetPoint(63,3.933,1.239928009);
   graph->SetPoint(64,3.936,1.30191321);
   graph->SetPoint(65,3.939,1.365930534);
   graph->SetPoint(66,3.942,1.432012757);
   graph->SetPoint(67,3.945,1.500192654);
   graph->SetPoint(68,3.948,1.570503002);
   graph->SetPoint(69,3.951,1.642976578);
   graph->SetPoint(70,3.954,1.717646157);
   graph->SetPoint(71,3.957,1.794544515);
   graph->SetPoint(72,3.96,1.873704429);
   graph->SetPoint(73,3.963,1.955158676);
   graph->SetPoint(74,3.966,2.03894003);
   graph->SetPoint(75,3.969,2.125081268);
   graph->SetPoint(76,3.972,2.213615167);
   graph->SetPoint(77,3.975,2.304574503);
   graph->SetPoint(78,3.978,2.397992051);
   graph->SetPoint(79,3.981,2.493900588);
   graph->SetPoint(80,3.984,2.59233289);
   graph->SetPoint(81,3.987,2.693321734);
   graph->SetPoint(82,3.99,2.796899895);
   graph->SetPoint(83,3.993,2.903100149);
   graph->SetPoint(84,3.996,3.011955274);
   graph->SetPoint(85,3.999,3.123498044);
   graph->SetPoint(86,4.002,3.237761236);
   graph->SetPoint(87,4.005,3.354777627);
   graph->SetPoint(88,4.008,3.474579992);
   graph->SetPoint(89,4.011,3.597201108);
   graph->SetPoint(90,4.014,3.72267375);
   graph->SetPoint(91,4.017,3.851030696);
   graph->SetPoint(92,4.02,3.98230472);
   graph->SetPoint(93,4.023,4.1165286);
   graph->SetPoint(94,4.026,4.253735111);
   graph->SetPoint(95,4.029,4.39395703);
   graph->SetPoint(96,4.032,4.537227133);
   graph->SetPoint(97,4.035,4.683578196);
   graph->SetPoint(98,4.038,4.833042995);
   graph->SetPoint(99,4.041,4.985654306);
   graph->SetPoint(100,4.044,5.141444906);
   graph->SetPoint(101,4.047,5.30044757);
   graph->SetPoint(102,4.05,5.462695075);
   graph->SetPoint(103,4.05,5.462695075);
   graph->SetPoint(104,4.053,5.462695075);
   graph->SetPoint(105,4.053,0);
   
   TH1F *Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116 = new TH1F("Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116","Projection of g+a",106,3.7164,4.0836);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->SetMinimum(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->SetMaximum(6.008965);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->SetDirectory(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->SetStats(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod]8116);
   
   graph->Draw("l");
   
   graph = new TGraph(138);
   graph->SetName("_Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#00ff00");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetPoint(0,3.747,0);
   graph->SetPoint(1,3.747,3.4172012e-09);
   graph->SetPoint(2,3.75,3.4172012e-09);
   graph->SetPoint(3,3.753,4.209356981e-09);
   graph->SetPoint(4,3.756,5.232405421e-09);
   graph->SetPoint(5,3.759,6.568800426e-09);
   graph->SetPoint(6,3.762,8.336422846e-09);
   graph->SetPoint(7,3.765,1.070665746e-08);
   graph->SetPoint(8,3.768,1.393332205e-08);
   graph->SetPoint(9,3.771,1.840006254e-08);
   graph->SetPoint(10,3.774,2.470004335e-08);
   graph->SetPoint(11,3.777,3.377386537e-08);
   graph->SetPoint(12,3.78,4.715610012e-08);
   graph->SetPoint(13,3.783,6.74323403e-08);
   graph->SetPoint(14,3.786,9.912236982e-08);
   graph->SetPoint(15,3.789,1.504697996e-07);
   graph->SetPoint(16,3.792,2.372740129e-07);
   graph->SetPoint(17,3.795,3.916437086e-07);
   graph->SetPoint(18,3.798,6.835977996e-07);
   graph->SetPoint(19,3.801,1.27961149e-06);
   graph->SetPoint(20,3.804,2.620942581e-06);
   graph->SetPoint(21,3.807,6.054574922e-06);
   graph->SetPoint(22,3.81,1.656135587e-05);
   graph->SetPoint(23,3.813,5.695147657e-05);
   graph->SetPoint(24,3.816,0.0001981176663);
   graph->SetPoint(25,3.819,0.0006438525307);
   graph->SetPoint(26,3.822,0.001954765198);
   graph->SetPoint(27,3.825,0.00554431348);
   graph->SetPoint(28,3.828,0.01469081687);
   graph->SetPoint(29,3.831,0.03636546124);
   graph->SetPoint(30,3.834,0.08409636877);
   graph->SetPoint(31,3.837,0.1816989693);
   graph->SetPoint(32,3.8385,0.2603370023);
   graph->SetPoint(33,3.84,0.3667166115);
   graph->SetPoint(34,3.8415,0.5078512353);
   graph->SetPoint(35,3.843,0.6914387109);
   graph->SetPoint(36,3.8445,0.9255121286);
   graph->SetPoint(37,3.846,1.217928479);
   graph->SetPoint(38,3.8475,1.575696984);
   graph->SetPoint(39,3.849,2.00417144);
   graph->SetPoint(40,3.8505,2.50615704);
   graph->SetPoint(41,3.852,3.08100881);
   graph->SetPoint(42,3.8535,3.723821426);
   graph->SetPoint(43,3.855,4.424823984);
   graph->SetPoint(44,3.8565,5.169093641);
   graph->SetPoint(45,3.858,5.936685559);
   graph->SetPoint(46,3.8595,6.703242655);
   graph->SetPoint(47,3.861,7.441098991);
   graph->SetPoint(48,3.8625,8.120830956);
   graph->SetPoint(49,3.86325,8.429685694);
   graph->SetPoint(50,3.864,8.713148291);
   graph->SetPoint(51,3.86475,8.96791825);
   graph->SetPoint(52,3.8655,9.190962361);
   graph->SetPoint(53,3.86625,9.379572992);
   graph->SetPoint(54,3.867,9.531429455);
   graph->SetPoint(55,3.86775,9.644635525);
   graph->SetPoint(56,3.8685,9.717765481);
   graph->SetPoint(57,3.86925,9.74989233);
   graph->SetPoint(58,3.87,9.740607354);
   graph->SetPoint(59,3.87075,9.690028768);
   graph->SetPoint(60,3.8715,9.598799215);
   graph->SetPoint(61,3.87225,9.468072178);
   graph->SetPoint(62,3.873,9.299487703);
   graph->SetPoint(63,3.87375,9.095139813);
   graph->SetPoint(64,3.8745,8.857526646);
   graph->SetPoint(65,3.87525,8.589509556);
   graph->SetPoint(66,3.876,8.294249182);
   graph->SetPoint(67,3.87675,7.975145255);
   graph->SetPoint(68,3.8775,7.63577173);
   graph->SetPoint(69,3.879,6.910986457);
   graph->SetPoint(70,3.882,5.379575329);
   graph->SetPoint(71,3.8835,4.629075458);
   graph->SetPoint(72,3.88425,4.299572379);
   graph->SetPoint(73,3.885,4.012612545);
   graph->SetPoint(74,3.88575,3.760527925);
   graph->SetPoint(75,3.8865,3.537381135);
   graph->SetPoint(76,3.88725,3.338504437);
   graph->SetPoint(77,3.888,3.160178419);
   graph->SetPoint(78,3.8895,2.853733825);
   graph->SetPoint(79,3.891,2.599998299);
   graph->SetPoint(80,3.8925,2.386557996);
   graph->SetPoint(81,3.894,2.204598799);
   graph->SetPoint(82,3.8955,2.047692523);
   graph->SetPoint(83,3.897,1.911042559);
   graph->SetPoint(84,3.9,1.684732968);
   graph->SetPoint(85,3.903,1.505101163);
   graph->SetPoint(86,3.906,1.359162975);
   graph->SetPoint(87,3.909,1.238324473);
   graph->SetPoint(88,3.912,1.1366747);
   graph->SetPoint(89,3.915,1.050016624);
   graph->SetPoint(90,3.918,0.9752892556);
   graph->SetPoint(91,3.921,0.9102084856);
   graph->SetPoint(92,3.924,0.8530358921);
   graph->SetPoint(93,3.927,0.8024253465);
   graph->SetPoint(94,3.93,0.7573185328);
   graph->SetPoint(95,3.933,0.7168721184);
   graph->SetPoint(96,3.936,0.68040594);
   graph->SetPoint(97,3.939,0.6473654614);
   graph->SetPoint(98,3.942,0.6172941242);
   graph->SetPoint(99,3.945,0.5898126805);
   graph->SetPoint(100,3.948,0.5646035369);
   graph->SetPoint(101,3.951,0.5413987483);
   graph->SetPoint(102,3.954,0.519970707);
   graph->SetPoint(103,3.957,0.5001248482);
   graph->SetPoint(104,3.96,0.4816938802);
   graph->SetPoint(105,3.963,0.4645331809);
   graph->SetPoint(106,3.966,0.4485170938);
   graph->SetPoint(107,3.969,0.4335359272);
   graph->SetPoint(108,3.972,0.4194935037);
   graph->SetPoint(109,3.975,0.4063051467);
   graph->SetPoint(110,3.978,0.3938960169);
   graph->SetPoint(111,3.981,0.3821997276);
   graph->SetPoint(112,3.984,0.3711571877);
   graph->SetPoint(113,3.987,0.3607156293);
   graph->SetPoint(114,3.99,0.3508277865);
   graph->SetPoint(115,3.993,0.3414511984);
   graph->SetPoint(116,3.996,0.3325476156);
   graph->SetPoint(117,3.999,0.3240824921);
   graph->SetPoint(118,4.002,0.3160245491);
   graph->SetPoint(119,4.005,0.308345399);
   graph->SetPoint(120,4.008,0.3010192195);
   graph->SetPoint(121,4.011,0.2940224713);
   graph->SetPoint(122,4.014,0.287333652);
   graph->SetPoint(123,4.017,0.2809330813);
   graph->SetPoint(124,4.02,0.2748027122);
   graph->SetPoint(125,4.023,0.2689259657);
   graph->SetPoint(126,4.026,0.2632875852);
   graph->SetPoint(127,4.029,0.2578735071);
   graph->SetPoint(128,4.032,0.2526707474);
   graph->SetPoint(129,4.035,0.2476672999);
   graph->SetPoint(130,4.038,0.2428520462);
   graph->SetPoint(131,4.041,0.2382146758);
   graph->SetPoint(132,4.044,0.2337456136);
   graph->SetPoint(133,4.047,0.2294359563);
   graph->SetPoint(134,4.05,0.2252774141);
   graph->SetPoint(135,4.05,0.2252774141);
   graph->SetPoint(136,4.053,0.2252774141);
   graph->SetPoint(137,4.053,0);
   
   TH1F *Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217 = new TH1F("Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217","Projection of g+a",138,3.7164,4.0836);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->SetMinimum(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->SetMaximum(10.72488);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->SetDirectory(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->SetStats(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[gaussprod]8217);
   
   graph->Draw("l");
   
   graph = new TGraph(106);
   graph->SetName("_Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(2);
   graph->SetPoint(0,3.747,0);
   graph->SetPoint(1,3.747,0.1797326931);
   graph->SetPoint(2,3.75,0.1797326931);
   graph->SetPoint(3,3.753,0.2018377423);
   graph->SetPoint(4,3.756,0.2261684778);
   graph->SetPoint(5,3.759,0.2528428317);
   graph->SetPoint(6,3.762,0.2819589117);
   graph->SetPoint(7,3.765,0.3135920968);
   graph->SetPoint(8,3.768,0.3477944208);
   graph->SetPoint(9,3.771,0.3845970229);
   graph->SetPoint(10,3.774,0.4240163141);
   graph->SetPoint(11,3.777,0.4660642651);
   graph->SetPoint(12,3.78,0.5107628747);
   graph->SetPoint(13,3.783,0.5581624406);
   graph->SetPoint(14,3.786,0.6083627614);
   graph->SetPoint(15,3.789,0.6615358885);
   graph->SetPoint(16,3.792,0.7179485747);
   graph->SetPoint(17,3.795,0.7779821876);
   graph->SetPoint(18,3.798,0.8421476257);
   graph->SetPoint(19,3.801,0.9110927583);
   graph->SetPoint(20,3.804,0.9856001503);
   graph->SetPoint(21,3.807,1.066573365);
   graph->SetPoint(22,3.81,1.155010968);
   graph->SetPoint(23,3.813,1.251968418);
   graph->SetPoint(24,3.816,1.358509251);
   graph->SetPoint(25,3.819,1.475648119);
   graph->SetPoint(26,3.822,1.604289232);
   graph->SetPoint(27,3.825,1.745164318);
   graph->SetPoint(28,3.828,1.898774336);
   graph->SetPoint(29,3.831,2.065338859);
   graph->SetPoint(30,3.834,2.244756463);
   graph->SetPoint(31,3.837,2.43657876);
   graph->SetPoint(32,3.84,2.640000031);
   graph->SetPoint(33,3.843,2.853863693);
   graph->SetPoint(34,3.846,3.076685892);
   graph->SetPoint(35,3.849,3.306694978);
   graph->SetPoint(36,3.852,3.541883625);
   graph->SetPoint(37,3.855,3.780068188);
   graph->SetPoint(38,3.858,4.018948574);
   graph->SetPoint(39,3.861,4.256162698);
   graph->SetPoint(40,3.864,4.489333379);
   graph->SetPoint(41,3.867,4.71611217);
   graph->SetPoint(42,3.87,4.934232317);
   graph->SetPoint(43,3.873,5.141588463);
   graph->SetPoint(44,3.876,5.336360191);
   graph->SetPoint(45,3.879,5.517187402);
   graph->SetPoint(46,3.882,5.683388348);
   graph->SetPoint(47,3.885,5.835190137);
   graph->SetPoint(48,3.888,5.973923915);
   graph->SetPoint(49,3.891,6.102130463);
   graph->SetPoint(50,3.894,6.223531465);
   graph->SetPoint(51,3.897,6.34284647);
   graph->SetPoint(52,3.9,6.465468862);
   graph->SetPoint(53,3.903,6.597045353);
   graph->SetPoint(54,3.906,6.743022549);
   graph->SetPoint(55,3.909,6.908225607);
   graph->SetPoint(56,3.912,7.096518982);
   graph->SetPoint(57,3.915,7.310574785);
   graph->SetPoint(58,3.918,7.551749203);
   graph->SetPoint(59,3.921,7.820049389);
   graph->SetPoint(60,3.924,8.114166048);
   graph->SetPoint(61,3.927,8.431550655);
   graph->SetPoint(62,3.93,8.76852817);
   graph->SetPoint(63,3.933,9.120451262);
   graph->SetPoint(64,3.936,9.481913634);
   graph->SetPoint(65,3.939,9.847040356);
   graph->SetPoint(66,3.942,10.20985754);
   graph->SetPoint(67,3.945,10.56471518);
   graph->SetPoint(68,3.948,10.90670834);
   graph->SetPoint(69,3.951,11.23203079);
   graph->SetPoint(70,3.954,11.53821253);
   graph->SetPoint(71,3.957,11.82423111);
   graph->SetPoint(72,3.96,12.09051937);
   graph->SetPoint(73,3.963,12.33888864);
   graph->SetPoint(74,3.966,12.57233832);
   graph->SetPoint(75,3.969,12.79465813);
   graph->SetPoint(76,3.972,13.00971125);
   graph->SetPoint(77,3.975,13.22036656);
   graph->SetPoint(78,3.978,13.42723245);
   graph->SetPoint(79,3.981,13.6275591);
   graph->SetPoint(80,3.984,13.8148011);
   graph->SetPoint(81,3.987,13.97925996);
   graph->SetPoint(82,3.99,14.10993514);
   graph->SetPoint(83,3.993,14.1972944);
   graph->SetPoint(84,3.996,14.23630043);
   graph->SetPoint(85,3.999,14.2288618);
   graph->SetPoint(86,4.002,14.18498585);
   graph->SetPoint(87,4.005,14.1222478);
   graph->SetPoint(88,4.008,14.06362275);
   graph->SetPoint(89,4.011,14.03411501);
   graph->SetPoint(90,4.014,14.05687653);
   graph->SetPoint(91,4.017,14.14960986);
   graph->SetPoint(92,4.02,14.32200228);
   graph->SetPoint(93,4.023,14.57473142);
   graph->SetPoint(94,4.026,14.90021495);
   graph->SetPoint(95,4.029,15.28479323);
   graph->SetPoint(96,4.032,15.71157379);
   graph->SetPoint(97,4.035,16.16293297);
   graph->SetPoint(98,4.038,16.62183061);
   graph->SetPoint(99,4.041,17.07165362);
   graph->SetPoint(100,4.044,17.49505723);
   graph->SetPoint(101,4.047,17.87286845);
   graph->SetPoint(102,4.05,18.18423782);
   graph->SetPoint(103,4.05,18.18423782);
   graph->SetPoint(104,4.053,18.18423782);
   graph->SetPoint(105,4.053,0);
   
   TH1F *Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318 = new TH1F("Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318","Projection of g+a",106,3.7164,4.0836);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->SetMinimum(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->SetMaximum(20.00266);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->SetDirectory(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->SetStats(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[keypdf]8318);
   
   graph->Draw("l");
   
   graph = new TGraph(106);
   graph->SetName("_Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(2);
   graph->SetPoint(0,3.747,0);
   graph->SetPoint(1,3.747,0.1797326931);
   graph->SetPoint(2,3.75,0.1797326931);
   graph->SetPoint(3,3.753,0.201843205);
   graph->SetPoint(4,3.756,0.2262121794);
   graph->SetPoint(5,3.759,0.2529903245);
   graph->SetPoint(6,3.762,0.2823085243);
   graph->SetPoint(7,3.765,0.314274934);
   graph->SetPoint(8,3.768,0.3489743634);
   graph->SetPoint(9,3.771,0.3864707279);
   graph->SetPoint(10,3.774,0.4268132148);
   graph->SetPoint(11,3.777,0.4700465708);
   graph->SetPoint(12,3.78,0.5162255709);
   graph->SetPoint(13,3.783,0.5654332891);
   graph->SetPoint(14,3.786,0.6178023001);
   graph->SetPoint(15,3.789,0.6735374314);
   graph->SetPoint(16,3.792,0.7329382121);
   graph->SetPoint(17,3.795,0.7964187859);
   graph->SetPoint(18,3.798,0.8645228274);
   graph->SetPoint(19,3.801,0.9379309823);
   graph->SetPoint(20,3.804,1.017458591);
   graph->SetPoint(21,3.807,1.104041994);
   graph->SetPoint(22,3.81,1.198712533);
   graph->SetPoint(23,3.813,1.302558442);
   graph->SetPoint(24,3.816,1.416676033);
   graph->SetPoint(25,3.819,1.542112735);
   graph->SetPoint(26,3.822,1.679805534);
   graph->SetPoint(27,3.825,1.830518935);
   graph->SetPoint(28,3.828,1.994786671);
   graph->SetPoint(29,3.831,2.172861093);
   graph->SetPoint(30,3.834,2.364673552);
   graph->SetPoint(31,3.837,2.569808438);
   graph->SetPoint(32,3.84,2.787492806);
   graph->SetPoint(33,3.843,3.01660285);
   graph->SetPoint(34,3.846,3.255687493);
   graph->SetPoint(35,3.849,3.50300786);
   graph->SetPoint(36,3.852,3.756589402);
   graph->SetPoint(37,3.855,4.014281249);
   graph->SetPoint(38,3.858,4.273816086);
   graph->SetPoint(39,3.861,4.532864603);
   graph->SetPoint(40,3.864,4.789082394);
   graph->SetPoint(41,3.867,5.040153791);
   graph->SetPoint(42,3.87,5.283844814);
   graph->SetPoint(43,3.873,5.518082882);
   graph->SetPoint(44,3.876,5.741080357);
   graph->SetPoint(45,3.879,5.951509913);
   graph->SetPoint(46,3.882,6.148722579);
   graph->SetPoint(47,3.885,6.33297824);
   graph->SetPoint(48,3.888,6.505640817);
   graph->SetPoint(49,3.891,6.669283869);
   graph->SetPoint(50,3.894,6.827661854);
   graph->SetPoint(51,3.897,6.985527098);
   graph->SetPoint(52,3.9,7.148305762);
   graph->SetPoint(53,3.903,7.321677333);
   graph->SetPoint(54,3.906,7.511121195);
   graph->SetPoint(55,3.909,7.721495279);
   graph->SetPoint(56,3.912,7.956696816);
   graph->SetPoint(57,3.915,8.219430695);
   graph->SetPoint(58,3.918,8.511085879);
   graph->SetPoint(59,3.921,8.831702296);
   graph->SetPoint(60,3.924,9.180003428);
   graph->SetPoint(61,3.927,9.553473525);
   graph->SetPoint(62,3.93,9.948470324);
   graph->SetPoint(63,3.933,10.36037927);
   graph->SetPoint(64,3.936,10.78382684);
   graph->SetPoint(65,3.939,11.21297089);
   graph->SetPoint(66,3.942,11.6418703);
   graph->SetPoint(67,3.945,12.06490783);
   graph->SetPoint(68,3.948,12.47721135);
   graph->SetPoint(69,3.951,12.87500737);
   graph->SetPoint(70,3.954,13.25585868);
   graph->SetPoint(71,3.957,13.61877563);
   graph->SetPoint(72,3.96,13.9642238);
   graph->SetPoint(73,3.963,14.29404732);
   graph->SetPoint(74,3.966,14.61127835);
   graph->SetPoint(75,3.969,14.9197394);
   graph->SetPoint(76,3.972,15.22332642);
   graph->SetPoint(77,3.975,15.52494106);
   graph->SetPoint(78,3.978,15.8252245);
   graph->SetPoint(79,3.981,16.12145969);
   graph->SetPoint(80,3.984,16.40713399);
   graph->SetPoint(81,3.987,16.6725817);
   graph->SetPoint(82,3.99,16.90683503);
   graph->SetPoint(83,3.993,17.10039455);
   graph->SetPoint(84,3.996,17.24825571);
   graph->SetPoint(85,3.999,17.35235985);
   graph->SetPoint(86,4.002,17.42274709);
   graph->SetPoint(87,4.005,17.47702542);
   graph->SetPoint(88,4.008,17.53820274);
   graph->SetPoint(89,4.011,17.63131612);
   graph->SetPoint(90,4.014,17.77955028);
   graph->SetPoint(91,4.017,18.00064056);
   graph->SetPoint(92,4.02,18.304307);
   graph->SetPoint(93,4.023,18.69126002);
   graph->SetPoint(94,4.026,19.15395006);
   graph->SetPoint(95,4.029,19.67875027);
   graph->SetPoint(96,4.032,20.24880093);
   graph->SetPoint(97,4.035,20.84651117);
   graph->SetPoint(98,4.038,21.4548736);
   graph->SetPoint(99,4.041,22.05730793);
   graph->SetPoint(100,4.044,22.63650214);
   graph->SetPoint(101,4.047,23.17331602);
   graph->SetPoint(102,4.05,23.64693289);
   graph->SetPoint(103,4.05,23.64693289);
   graph->SetPoint(104,4.053,23.64693289);
   graph->SetPoint(105,4.053,0);
   
   TH1F *Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419 = new TH1F("Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419","Projection of g+a",106,3.7164,4.0836);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->SetMinimum(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->SetMaximum(26.01163);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->SetDirectory(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->SetStats(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]_Comp[expprod,keypdf]8419);
   
   graph->Draw("l");
   
   graph = new TGraph(119);
   graph->SetName("_Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]");
   graph->SetTitle("Projection of g+a");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetPoint(0,3.747,0);
   graph->SetPoint(1,3.747,0.1797326965);
   graph->SetPoint(2,3.75,0.1797326965);
   graph->SetPoint(3,3.753,0.2018432092);
   graph->SetPoint(4,3.756,0.2262121847);
   graph->SetPoint(5,3.759,0.2529903311);
   graph->SetPoint(6,3.762,0.2823085327);
   graph->SetPoint(7,3.765,0.3142749447);
   graph->SetPoint(8,3.768,0.3489743773);
   graph->SetPoint(9,3.771,0.3864707463);
   graph->SetPoint(10,3.774,0.4268132395);
   graph->SetPoint(11,3.777,0.4700466046);
   graph->SetPoint(12,3.78,0.5162256181);
   graph->SetPoint(13,3.783,0.5654333565);
   graph->SetPoint(14,3.786,0.6178023992);
   graph->SetPoint(15,3.789,0.6735375819);
   graph->SetPoint(16,3.792,0.7329384494);
   graph->SetPoint(17,3.795,0.7964191775);
   graph->SetPoint(18,3.798,0.864523511);
   graph->SetPoint(19,3.801,0.9379322619);
   graph->SetPoint(20,3.804,1.017461212);
   graph->SetPoint(21,3.807,1.104048049);
   graph->SetPoint(22,3.81,1.198729094);
   graph->SetPoint(23,3.813,1.302615393);
   graph->SetPoint(24,3.816,1.416874151);
   graph->SetPoint(25,3.819,1.542756588);
   graph->SetPoint(26,3.822,1.681760299);
   graph->SetPoint(27,3.825,1.836063248);
   graph->SetPoint(28,3.828,2.009477488);
   graph->SetPoint(29,3.831,2.209226554);
   graph->SetPoint(30,3.834,2.448769921);
   graph->SetPoint(31,3.837,2.751507407);
   graph->SetPoint(32,3.84,3.154209417);
   graph->SetPoint(33,3.843,3.708041561);
   graph->SetPoint(34,3.8445,4.06051297);
   graph->SetPoint(35,3.846,4.473615972);
   graph->SetPoint(36,3.8475,4.954133757);
   graph->SetPoint(37,3.849,5.5071793);
   graph->SetPoint(38,3.8505,6.135304037);
   graph->SetPoint(39,3.852,6.837598212);
   graph->SetPoint(40,3.8535,7.608882617);
   graph->SetPoint(41,3.855,8.439105234);
   graph->SetPoint(42,3.858,10.21050165);
   graph->SetPoint(43,3.861,11.97396359);
   graph->SetPoint(44,3.8625,12.78230423);
   graph->SetPoint(45,3.864,13.50223069);
   graph->SetPoint(46,3.8655,14.10636605);
   graph->SetPoint(47,3.867,14.57158325);
   graph->SetPoint(48,3.8685,14.88082185);
   graph->SetPoint(49,3.87,15.02445217);
   graph->SetPoint(50,3.8715,15.00106489);
   graph->SetPoint(51,3.873,14.81757059);
   graph->SetPoint(52,3.8745,14.48860948);
   graph->SetPoint(53,3.876,14.03532954);
   graph->SetPoint(54,3.8775,13.48369706);
   graph->SetPoint(55,3.879,12.86249637);
   graph->SetPoint(56,3.882,11.52829791);
   graph->SetPoint(57,3.8835,10.87148793);
   graph->SetPoint(58,3.885,10.34559078);
   graph->SetPoint(59,3.8865,9.958007704);
   graph->SetPoint(60,3.888,9.665819236);
   graph->SetPoint(61,3.8895,9.442115246);
   graph->SetPoint(62,3.891,9.269282168);
   graph->SetPoint(63,3.894,9.032260653);
   graph->SetPoint(64,3.897,8.896569658);
   graph->SetPoint(65,3.9,8.833038731);
   graph->SetPoint(66,3.903,8.826778497);
   graph->SetPoint(67,3.906,8.87028417);
   graph->SetPoint(68,3.909,8.959819752);
   graph->SetPoint(69,3.912,9.093371516);
   graph->SetPoint(70,3.915,9.269447319);
   graph->SetPoint(71,3.918,9.486375134);
   graph->SetPoint(72,3.921,9.741910782);
   graph->SetPoint(73,3.924,10.03303932);
   graph->SetPoint(74,3.927,10.35589887);
   graph->SetPoint(75,3.93,10.70578886);
   graph->SetPoint(76,3.933,11.07725139);
   graph->SetPoint(77,3.936,11.46423278);
   graph->SetPoint(78,3.939,11.86033635);
   graph->SetPoint(79,3.942,12.25916442);
   graph->SetPoint(80,3.945,12.65472051);
   graph->SetPoint(81,3.948,13.04181488);
   graph->SetPoint(82,3.951,13.41640612);
   graph->SetPoint(83,3.954,13.77582939);
   graph->SetPoint(84,3.957,14.11890048);
   graph->SetPoint(85,3.96,14.44591768);
   graph->SetPoint(86,3.963,14.7585805);
   graph->SetPoint(87,3.966,15.05979544);
   graph->SetPoint(88,3.969,15.35327533);
   graph->SetPoint(89,3.972,15.64281992);
   graph->SetPoint(90,3.975,15.93124621);
   graph->SetPoint(91,3.978,16.21912052);
   graph->SetPoint(92,3.981,16.50365942);
   graph->SetPoint(93,3.984,16.77829118);
   graph->SetPoint(94,3.987,17.03329733);
   graph->SetPoint(95,3.99,17.25766282);
   graph->SetPoint(96,3.993,17.44184575);
   graph->SetPoint(97,3.996,17.58080332);
   graph->SetPoint(98,3.999,17.67644234);
   graph->SetPoint(99,4.002,17.73877164);
   graph->SetPoint(100,4.005,17.78537082);
   graph->SetPoint(101,4.008,17.83922196);
   graph->SetPoint(102,4.011,17.92533859);
   graph->SetPoint(103,4.014,18.06688393);
   graph->SetPoint(104,4.017,18.28157364);
   graph->SetPoint(105,4.02,18.57910971);
   graph->SetPoint(106,4.023,18.96018598);
   graph->SetPoint(107,4.026,19.41723765);
   graph->SetPoint(108,4.029,19.93662377);
   graph->SetPoint(109,4.032,20.50147167);
   graph->SetPoint(110,4.035,21.09417847);
   graph->SetPoint(111,4.038,21.69772565);
   graph->SetPoint(112,4.041,22.2955226);
   graph->SetPoint(113,4.044,22.87024775);
   graph->SetPoint(114,4.047,23.40275197);
   graph->SetPoint(115,4.05,23.87221031);
   graph->SetPoint(116,4.05,23.87221031);
   graph->SetPoint(117,4.053,23.87221031);
   graph->SetPoint(118,4.053,0);
   
   TH1F *Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520 = new TH1F("Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520","Projection of g+a",119,3.7164,4.0836);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->SetMinimum(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->SetMaximum(26.25943);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->SetDirectory(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->SetStats(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetXaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetXaxis()->SetTitleColor(0);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetXaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetYaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetYaxis()->SetTitleFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetZaxis()->SetLabelFont(42);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph__Int[m_b_funX|proj_bsig]_Norm[m_b_funX,m_chi_fun1]8520);
   
   graph->Draw("l");
   
   TH1D *frame_c751920__8 = new TH1D("frame_c751920__8"," ",100,3.75,4.05);
   frame_c751920__8->SetBinContent(1,36.07217);
   frame_c751920__8->SetMinimum(0);
   frame_c751920__8->SetMaximum(40);
   frame_c751920__8->SetEntries(1);
   frame_c751920__8->SetDirectory(0);
   frame_c751920__8->SetStats(0);
   frame_c751920__8->GetXaxis()->SetTitle(" ");
   frame_c751920__8->GetXaxis()->SetNdivisions(505);
   frame_c751920__8->GetXaxis()->SetLabelFont(42);
   frame_c751920__8->GetXaxis()->SetLabelSize(0.06);
   frame_c751920__8->GetXaxis()->SetTitleSize(0.035);
   frame_c751920__8->GetXaxis()->SetTitleColor(0);
   frame_c751920__8->GetXaxis()->SetTitleFont(42);
   frame_c751920__8->GetYaxis()->SetTitle(" ");
   frame_c751920__8->GetYaxis()->SetNdivisions(505);
   frame_c751920__8->GetYaxis()->SetLabelFont(42);
   frame_c751920__8->GetYaxis()->SetLabelSize(0.06);
   frame_c751920__8->GetYaxis()->SetTitleSize(0.035);
   frame_c751920__8->GetYaxis()->SetTitleFont(42);
   frame_c751920__8->GetZaxis()->SetLabelFont(42);
   frame_c751920__8->GetZaxis()->SetLabelSize(0.035);
   frame_c751920__8->GetZaxis()->SetTitleSize(0.035);
   frame_c751920__8->GetZaxis()->SetTitleFont(42);
   frame_c751920__8->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.01,0.945,0.03502513,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   TText *text = pt->AddText(" ");
   pt->Draw();
   roo_cs2->Modified();
   roo_cs2->cd();
   roo_cs2->SetSelected(roo_cs2);
}

